Characterizing Gravitational Wave Detector Networks: From A$^\sharp$ to Cosmic Explorer

Gravitational-wave observations by the Laser Interferometer Gravitational-Wave Observatory (LIGO) and Virgo have provided us a new tool to explore the Universe on all scales from nuclear physics to the cosmos and have the massive potential to further impact fundamental physics, astrophysics, and cosmology for decades to come. In this paper we have studied the science capabilities of a network of LIGO detectors when they reach their best possible sensitivity, called A#, given the infrastructure in which they exist and a new generation of observatories that are factor of 10 to 100 times more sensitive (depending on the frequency), in particular a pair of L-shaped Cosmic Explorer observatories (one 40 km and one 20 km arm length) in the US and the triangular Einstein Telescope with 10 km arms in Europe. The presence of one or two A# observatories in a network containing two or one next generation observatories, respectively, will provide good localization capabilities for facilitating multimessenger astronomy and precision measurement of the Hubble parameter. Two Cosmic Explorer observatories are indispensable for achieving precise localization of binary neutron star events, facilitating detection of electromagnetic counterparts and transforming multimessenger astronomy. Their combined operation is even more important in the detection and localization of high-redshift sources, such as binary neutron stars, beyond the star-formation peak, and primordial black hole mergers, which may occur roughly 100 million years after the Big Bang. The addition of the Einstein Telescope to a network of two Cosmic Explorer observatories is critical for accomplishing all the identified science metrics. For most metrics the triple network of next generation terrestrial observatories are a factor 100 better than what can be accomplished by a network of three A# observatories.

==> src/polar-all-plots-v2.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

# Ensures reproducibility of random numbers, but unused in this program
rng = np.random.default_rng(124)

# Size of the inner circle will be |rmin|. The histograms are plotted from |rmin| to |rmin| + rmax.
# So max height of histograms is rmax.
rmin = -25
rmax = 55
# Smallest height of a histogram after scaling (compared to rmax)
MINHEIGHT = 2
# Fontsize for labels and legends
FONTSIZE = 16
TEXTOFFSET = 42
PADDING = 30
TK = 4
CK = 5

# num h = number of histograms = the number of detector networks
numh = 7
n1 = numh
n2 = 2*numh
# slices = number of metrics required around the circle
slices = 6

# Let's define the data sets and what they correspond to 
#
# Accurate measurement of BNS distance/z, radius, post-merger, H0, 
d0 = [0, 20, 72, 228, 372, 320, 660, "0",  0, 20, 228, 372, 320, 660, "\n\n\n\n              $N_{\\rm BNS}/$yr \n            $\Delta R_{\\rm NS}<$100 m"]
d1 = [0, 96, 280, 560, 1000, 960, 1700, "0", 96, 280, 560, 1000, 960, 1700, "$N_{\\rm BNS}/$yr \n$\Delta R_{\\rm NS}<$200 m"]
d2 = [24, 240, 840, 1100, 2300, 2400, 3400, "24", 240, 840, 1100, 2300, 2400, 3400, "$N_{\\rm BNS}/$yr\n$\Delta R_{\\rm NS}<$500 m"]
d3 = [320, 67, 57, 36, 33, 17, 16,  "320", 67, 57, 36, 33, 17, 16, "Smallest\nerror in $R_{\\rm NS}$ (m)"]
d4 = [0 , 330, 1300, 1500, 2600, 1900, 3100, "0", 330, 1300, 1500, 2600, 1900, 3100, "\n\n$N_{\\rm BNS}/$yr\n$\Delta \\tilde\Lambda_{\\rm NS} < 50$"]
d5 = [2.4e3 , 9.8e3 , 1.6e4 , 1.4e4 , 1.9e4 , 1.9e4 , 2.1e4, "2400", 9800, 16000, 14000, 19000, 19000, "21,000", "BBH\nRoot sum sq.\ntotal SNR"]
d6 = [28, 64, 57, 76, 70, 80, 90, "28", 64, 57, 76, 70, 80, 90, "     Dist.(Mpc)\n to BNS\n PM\n SNR of 5\n"]
#
# precision cosmology 
#
c1 = [14,  63,  71, 1100, 1600,   790,  4800, "14",  63,   71, 1100,  1600,  790,  "4800", "\n\n\n              $N_{\\rm BNS}/$yr\n              $\Delta D_L/D_L<10\%$\n              $\Delta\Omega<10$deg$^2$"]
c2 = [1.1, 0.57, 0.46, 0.20, 0.18, 0.22, 0.14, "1.1", 0.57, 0.46, 0.20, 0.18, 0.22, 0.14, "$H_0$ per cent\nuncertainty"]
c3 = [93, 180, 220, 490, 540, 460, 700, "93", 180, 220, 490, 540, 460, 700, "$H_0$ information"]
c3 = [1, 2, 2.4, 5.2, 5.8, 4.9, 7.5, "$\Delta H_0/H_0$\n 1%", 2, 2.4, 5.2, 5.8, 4.9, 7.5, "$H_0$ accuracy     \ngain relative  \nto HLA    "]
c4 = [2, 0.13, 0.067, 0.045, 0.030, 0.030, 0.02, "2", 0.13, 0.067, 0.045, 0.030, 0.030, 0.02, "Dark energy\n$\Delta w_0$"]
c5 = [1, 16, 30, 44, 66, 66, 100, "$\Delta w_0=200$%", 16, 30, 44, 66, 66, 100, "   $w_0$ accuracy\n   gain relative\n   to HLA"]
c6 = [30, 0.90, 0.40, 0.27, 0.18, 0.16, 0.1, "2", 0.90, 0.40, 0.27, 0.18, 0.16, 0.12, "Dark energy\n$\Delta w_a$"]
c8 = [1, 33, 75, 110, 170, 190, 300, "$\Delta w_a$  \n3000%  ", 33, 75, 110, 170, 190, 300, "$   w_a$ accuracy\n   gain relative\nto HLA"]
c7 = [69, 287, 346, 2150, 3276, 1329, 6835, "69", 287, 346, 2150, 3276, 1329, 6835, "$N_{\\rm BBH}/$yr        \n$\Delta D_L/D_L<10\%$        \n$\Delta\Omega<1$deg$^2$        "]
#
# MMA 
#
m1 = [260, 780, 890, 6100, 9300, 3900, 28000, "260", 780, 890, 6100, 9300, 3900, "28,000", "      $N_{\\rm BNS}/$yr\n       $0.1<z<2$\n      $\Delta\Omega<10$deg$^2$\n\n\n\n\n\n\n"]
m2 = [0.15, 0.22, 0.20, 0.36, 0.41, 0.33, 0.60, "0.15", 0.22, 0.20, 0.36, 0.41, 0.33, 0.60, "Median $z$\n$\Delta\Omega<10$deg$^2$"]
m3 = [0.36, 0.52, 0.54, 1.1, 1.3, 1.1, 2.1, "0.36", 0.52, 0.54, 1.1, 1.3, 1.1, 2.1, "                      Max $z$ \n                      $\Delta\Omega<10$deg$^2$"]
m4 = [0.52, 2.2, 2.2, 3.7, 5.9, 3.6, 8.8, "0.52", 2.2, 2.2, 3.7, 5.9, 3.6, 8.8, "Max $z$           \n$\Delta\Omega<100$deg$^2$          \n"]
m5 = [0.21, 0.63, 0.68, 1.0, 1.2, 0.98, 1.4, "0.21", 0.63, 0.68, 1.0, 1.2, 0.98, 1.4, "Median $z$\n$\Delta\Omega < 100$deg$^2$"]
m6 = [1200,25000,34000,150000,240000,110000,360000,"1200",25000,34000,"150,000","240,000","110,000","360,000","$N_{\\rm BNS}/$yr $z>2$\n$\Delta\Omega<100$deg$^2$"]
m7 = [1, 6, 6, 32, 47, 26, 71, "1", 6, 6, 32, 47, 26, 71, "        $N_{\\rm BNS}/$yr\n       $z<0.1$\n        $\Delta \Omega < 1$deg$^2$"]

#

# Event loudness
#
s1 = [0, 0, 82, 0, 336, 570, 870, "0", 0, 82, 0, 336, 570, 870, "                  $N_{\\rm BNS}/$yr\n                   $z>5$"]
s2 = [17, 1300, 5000, 3300, 7300, 6900, 9200, "17", 1300, 5000, 3300, 7300, 6900, 9200, "$N_{\\rm BBH}/$yr\nSNR$>100$"]
s3 = [2.4e3, 9.8e3, 1.6e4, 1.4e4, 1.9e4, 1.9e4, 2.1e4, "2400", 9800, 16000, 14000, 19000, 19000, "21,000", "Total\n  root sum sq.\nBBH SNR"]
s4 = [1.9e3, 5.3e3, 8.1e3, 7.8e3, 9.9e3, 9.5e3, 1.1e4, "1900", 5300, 8100, 7800, 9900, 9500, "11,000", "\n          Post-inspiral\nroot sum sq.\nBBH SNR"]
s5 = [0, 39, 220, 120, 350, 350, 480, "0", 39, 220, 120, 350, 350, 480, "\n\n$N_{\\rm BNS}/$yr\nSNR$>100$"]
s6 = [19, 2203, 3916, 3704, 4594, 4506, 5064, "19", 2200, 3900, 3700, 4600, 4500, 5100, "$N_{\\rm BBH}$/yr\n $z>5$"]
s7 = [1, 6, 14, 18, 25, 25, 31,"1", 6, 14, 18, 25, 25, 31, "Number of\ndetectable\npulsars"]
s8 = [0, 1, 3, 2, 4, 4, 7, "0", 1, 3, 2, 4, 4, 7, "N_{\\rm BBH}/$yr\nSNR$>10^3$"]

# Annual rate \
 
r1 = [1300, 71000, 270000, 190000, 390000, 360000, 470000, "1300", 71000, 270000, 190000, 390000, 360000, "470,000", "$N_{\\rm BNS}/$yr"]
r2 = [27, 2100, 11000, 5900, 17000, 17000, 23000, "27 ", 2100, 11000, 5900, 17000, 17000, "23,000", "      $N_{\\rm BNS}/$yr\n      SNR$>30$"]
r3 = [0, 39, 220, 120, 350, 350, 480, 0, 39, 220, 120, 350, 350, 480, "\n\n$N_{\\rm BNS}/$yr\nSNR$>100$"]
r4 = [16000, 71000, 85000, 89000, 92000, 91000, 95000, "16,000", 71000, 85000, 89000, 92000, 91000, "95,000", "$N_{\\rm BBH}/$yr"]
r5 = [1100, 21000, 43000, 38000, 55000, 51000, 61000, "1100", 21000, 43000, 38000, 55000, 51000, "61,000", "$N_{\\rm BBH}/$yr    \nSNR$>30$    "]
r6 = [17, 1300, 5000, 3300, 7300, 6900, 9200, "17", 1300, 5000, 3300, 7300, 6900, 9200, "$N_{\\rm BBH}/$yr\nSNR$>100$"]
r7 = [5, 170, 220, 830, 860, 530, 880, "5", 170, 220, 830, 860, 530, 880, "$N_{\\rm IMBBH}/$yr\n$\Delta m_1/m_1<0.1$\n$z>3$"]
r8 = [0.18, 0.61, 1.1, 1.0, 1.4, 1.3, 1.7, "0.18", 0.61, 1.1, 1.0, 1.4, 1.3, 1.7, "BNS redshift\n50% detection\nefficiency"]
r9 = [0.92, 5.6, 15, 12, 22, 20, 27, "0.92", 5.6, 15, 12, 22, 20, 27, "BBH redshift\n50% detection\nefficiency"]
R1 = [0, 6, 35, 65, 140, 110, 230, "0", 6, 35, 65, 140, 110, 230, "$N_{\\rm BBH}/$yr, $z>10$       \n$\Delta z/z<0.2,$       \n$\Delta m_1/m_1<0.2      $       \n\n"]
R2 = [0, 0, 0, 0, 7, 22, 81, "0", 0, 0, 0, 7, 22, 81, "$N_{\\rm BNS}/$yr, $z>1$          \n$\Delta z/z<0.2,$          \n$\Delta m_1/m_1<0.3$          "]

# New sources and BSM
#
f1 = [0, 1200, 4600, 4155, 8000, 6300, 9700, "0", 1200, 4600, 4155, 8000, 6300, 9700, "Detection of    \nDM assisted\nNS implosion\n$N_{\\rm BBH}/$yr"]
f2 = [1.0, 3.7, 6.5, 63, 88, 35, 100, "$\Omega_{\\rm GW}\sim$   \n$2\\times10^{-10}$", 3.7, 6.5, 63, 88, 35, 100, "Sensitivity to\n$\Omega_{\\rm GW}$ relative\nto HLA"]
f3 = [2.0e-10, 5.4e-11, 3.0e-11, 3.1e-12, 2.36e-12, 5.6e-12, 2.0e-12, "2.0e-10", 5.4e-11, 3.0e-11, 3.1e-12, 2.36e-12, 5.6e-12, 2.0e-12,"$\Omega_{\\rm GW}$ sensitivity\nafter 1 year\nintegration"]


########################################################################################################
#######  The rest of the code should work for all data sets but you have to choose which data to include in the polar plot. 
#######  Sometimes you would need to adjust FONTSIZE, TEXTOFFSET, 
######################################################################################################## 


# Here we compile the data in a useable form
# Rows represent different science metrics and columns represent detector networks
# Data will be displayed clockwise starting from top right. 
# The first row will be displayed top right, second row, middle-right, etc.
# I am rounding off labels to two significant figures.
# Group names describe the metric
# Fig 4g: New sources, Dark matter and early universe
#

'''
# Fig 4a: MMA
#
filename = "polar-mma-v2.pdf"
df = pd.DataFrame({
    "value": [*m7[:numh],      *m1[:numh],       *m6[:numh],       *m4[:numh],       *m3[:numh],       *m2[:numh]],
    "label": [*m7[n1:n2],      *m1[n1:n2] ,      *m6[n1:n2] ,      *m4[n1:n2] ,      *m3[n1:n2] ,      *m2[n1:n2]],
    "group":   m7[n2:n2+1]*n1 + m1[n2:n2+1]*n1 +  m6[n2:n2+1]*n1 +  m4[n2:n2+1]*n1 +  m3[n2:n2+1]*n1 +  m2[n2:n2+1]*n1  
    })

# Fig 4e: Fundamental physics and cosmology v3
#
filename = "polar-FP-Cosmology-v2.pdf"
df = pd.DataFrame({
    "value": [*c1[:numh],      *c3[:numh],       *c7[:numh],       *s4[:numh],       *c5[:numh],       *s1[:numh]],
    "label": [*c1[n1:n2],      *c3[n1:n2] ,      *c7[n1:n2] ,      *s4[n1:n2] ,      *c5[n1:n2] ,      *s1[n1:n2]],
    "group":   c1[n2:n2+1]*n1 + c3[n2:n2+1]*n1 +  c7[n2:n2+1]*n1 +  s4[n2:n2+1]*n1 +  c5[n2:n2+1]*n1 +  s1[n2:n2+1]*n1  
    })

# Fig 4b: Test of GR
#
filename = "polar-TGR-v2.pdf"
df = pd.DataFrame({
    "value": [*s1[:numh],      *s5[:numh],       *s3[:numh],       *s4[:numh],       *s2[:numh],       *s6[:numh]],
    "label": [*s1[n1:n2],      *s5[n1:n2] ,      *s3[n1:n2] ,      *s4[n1:n2] ,      *s2[n1:n2] ,      *s6[n1:n2]],
    "group":   s1[n2:n2+1]*n1 + s5[n2:n2+1]*n1 +  s3[n2:n2+1]*n1 +  s4[n2:n2+1]*n1 +  s2[n2:n2+1]*n1 +  s6[n2:n2+1]*n1  
    })



# Fig 4g: BSM
filename = "polar-BSM-v2.pdf"
df = pd.DataFrame({
    "value": [*c5[:numh],      *f1[:numh],       *s7[:numh],       *R1[:numh],       *f2[:numh],       *c8[:numh]],
    "label": [*c5[n1:n2],      *f1[n1:n2] ,      *s7[n1:n2] ,      *R1[n1:n2] ,      *f2[n1:n2] ,      *c8[n1:n2]],
    "group":   c5[n2:n2+1]*n1 + f1[n2:n2+1]*n1 +  s7[n2:n2+1]*n1 +  R1[n2:n2+1]*n1 +  f2[n2:n2+1]*n1 +  c8[n2:n2+1]*n1  
    })

# Fig 4f: BNS and BBH populations
filename = "polar-CBC-Populations-v2.pdf"
df = pd.DataFrame({
    "value": [*r2[:numh],      *r3[:numh],       *R2[:numh],       *r7[:numh],       *r6[:numh],       *r5[:numh]],
    "label": [*r2[n1:n2],      *r3[n1:n2] ,      *R2[n1:n2] ,      *r7[n1:n2] ,      *r6[n1:n2] ,      *r5[n1:n2]],
    "group":   r2[n2:n2+1]*n1 + r3[n2:n2+1]*n1 +  R2[n2:n2+1]*n1 +  r7[n2:n2+1]*n1 +  r6[n2:n2+1]*n1 +  r5[n2:n2+1]*n1  
    })



# Fig 4c: MMA and NS properties
#
filename = "polar-mma-NS-v3.pdf"
df = pd.DataFrame({
    "value": [*d0[:numh],      *d4[:numh],       *d6[:numh],       *m4[:numh],       *m1[:numh],       *m7[:numh]],
    "label": [*d0[n1:n2],      *d4[n1:n2] ,      *d6[n1:n2] ,      *m4[n1:n2] ,      *m1[n1:n2] ,      *m7[n1:n2]],
    "group":   d0[n2:n2+1]*n1 + d4[n2:n2+1]*n1 +  d6[n2:n2+1]*n1 +  m4[n2:n2+1]*n1 +  m1[n2:n2+1]*n1 +  m7[n2:n2+1]*n1  
    })
'''
# Fig 4d: Fundamental physics and cosmology v4
#
filename = "polar-FP-Cosmology-v4.pdf"
df = pd.DataFrame({
    "value": [*c1[:numh],      *c3[:numh],       *c7[:numh],       *s4[:numh],       *s3[:numh],       *s1[:numh]],
    "label": [*c1[n1:n2],      *c3[n1:n2] ,      *c7[n1:n2] ,      *s4[n1:n2] ,      *s3[n1:n2] ,      *s1[n1:n2]],
    "group":   c1[n2:n2+1]*n1 + c3[n2:n2+1]*n1 +  c7[n2:n2+1]*n1 +  s4[n2:n2+1]*n1 +  s3[n2:n2+1]*n1 +  s1[n2:n2+1]*n1  
    })



# Color pallets for different science metrics; pallets were generated with https://mdigi.tools/color-shades/#6d2d7c

WHITE = "#ffffff"
BLACK = "#000000"
GRAY = "#080808"
COLORS=[
        '#dee3c6','#c8d0a0','#c8d0a0','#b1bd7a','#9bab54','#798542','#565f2f',\
        '#c6dbef','#9ecae1','#6baed6','#4292c6','#2171b5','#08519c','#08306b',\
        '#f5b4e7','#ee82d7','#e750c7','#e11eb7','#af188e','#7d1166','#4b0a3d',\
        '#b5e9e9','#83dbda','#52cdcb','#32adab','#247c7a','#164a49','#164a49',\
        '#fdd0a2','#fdae6b','#fd8d3c','#f16913','#d94801','#a63603','#7f2704',\
        '#c8bbee','#a38ee2','#7f61d6','#5a34cb','#46299e','#321d71','#1e1144',\
        '#c7e9c0','#a1d99b','#74c476','#41ab5d','#238b45','#006d2c','#00441b',\
        '#dadaeb','#bcbddc','#9e9ac8','#807dba','#6a51a3','#54278f','#3f007d',\
        '#fcbba1','#fc9272','#fb6a4a','#ef3b2c','#cb181d','#a50f15','#67000d',\
        '#d9d9d9','#bdbdbd','#969696','#737373','#525252','#252525','#000000',\
        '#d4b9da','#c994c7','#df65b0','#e7298a','#ce1256','#980043','#67001f',\
        ]



# Rescale data so that the biggest histograms is of height rmax for each science metric
for i in np.arange(0,slices):
    maxvalue = max(df.value[i*numh:(i+1)*numh])
    for j in np.arange(0, numh):
        k = i * numh + j
        df.value[k] = max(df.value[k] * rmax/maxvalue, MINHEIGHT)

# The following is a helper function that given the angle at which the bar is positioned
# and the offset used in the barchart, determines the rotation and alignment of the labels.
def get_label_rotation(angle, offset):
    # Rotation must be specified in degrees :(
    rotation = np.rad2deg(angle + offset)
    if angle <= np.pi:
        alignment = "right"
        rotation = rotation + 180
    else:
        alignment = "left"
    return rotation, alignment

#And this is the function that actually adds the labels (with ax.text()) to the plot:
def add_labels(angles, values, labels, offset, ax):
    # This is the space between the end of the bar and the label
    k=int
    k = 0
    # Iterate over angles, values, and labels, to add all of them.
    for angle, value, label, in zip(angles, values, labels):
        angle = angle
        # Obtain text rotation and alignment
        rotation, alignment = get_label_rotation(angle, offset)

        # Normally the first histogram will be short, so we place the text after the histogram 
        # and the last histogram will be long, so we place the text within the histogram
        # However, if the metric is measurement accuracy the opposite is true and requires special care
        if (k % numh == 0 ): y = value 
        if ((k+1) % numh == 0): y = PADDING 

        color = WHITE if (y==PADDING) else BLACK

        if (k % numh == 0 or (k+1) % numh == 0):
            ax.text(fontsize=FONTSIZE, x=angle, y=y, s=label, ha=alignment, va="center", rotation=rotation, rotation_mode="anchor",color=color)
        k+=1    

# Extract the data and labels for the purpose of plotting 
# First the histograms
VALUES = df["value"].values
# then the labels of histograms
LABELS = df["label"].values
# and finally legends for the science metrics
leg, ind = np.unique(df["group"].values, return_index=True)
LEGENDS = leg[np.argsort(ind)]

PAD = 3
ANGLES_N = len(VALUES) + PAD * len(LEGENDS)
# ANGLES = np.linspace(0, 2 * np.pi, num=ANGLES_N, endpoint=False)
dtheta = 2 * np.pi / ANGLES_N
ANGLES = np.arange(2 * np.pi, 0, -dtheta)
WIDTH = (2 * np.pi) / len(ANGLES)


offset = 0
IDXS = []
GROUPS_SIZE = [numh] * slices

for size in GROUPS_SIZE:
    IDXS += list(range(offset + PAD, offset + size + PAD))
    offset += size + PAD

# Determines where to place the first bar.
# By default, matplotlib starts at 0 (the first bar is horizontal). But here we want to start at pi/2. 
# I add a small angle depending on the GORUPS_SIZE to make the plot symmetric about the vertical
OFFSET = np.pi / 2 + np.pi/np.size(GROUPS_SIZE)/5.

fig, ax = plt.subplots(figsize=(20, 10), subplot_kw={"projection": "polar"})
ax.set_theta_offset(OFFSET)
ax.set_ylim(rmin, rmax)
ax.set_frame_on(True)
ax.xaxis.grid(False)
ax.yaxis.grid(False)
ax.set_xticks([])
ax.set_yticks([])

# Plot tick marks to separate 0XG, 1XG and 2XG detector networks
r = np.arange(-3, 3, 0.1)
for k in np.arange(0,np.size(IDXS)):
    j = k % numh
    if (j == 1 or j == 3 or j == 6):
        theta = r * 0. + ANGLES[IDXS[k]] + WIDTH/2.
        ax.plot(theta, r, color=GRAY)

ax.bar( ANGLES[IDXS], VALUES, width=WIDTH, color=COLORS, edgecolor="white", linewidth=2)

add_labels(ANGLES[IDXS], VALUES, LABELS, OFFSET, ax)

# Iterate over the sizes of the groups to add reference lines and annotations.

offset = 0
k=0
for group, size in zip(LEGENDS, GROUPS_SIZE):
    print(k, COLORS[k*numh+3])
    # Add line below bars
    theta = np.linspace(ANGLES[offset + PAD]+WIDTH/2, ANGLES[offset + size + PAD - 1]-WIDTH/2, num=50)
    ax.plot(theta, [-0.5] * 50, color=BLACK)
        # Add text to indicate group
    ax.text(
            #np.mean(r1), TEXTOFFSET, group, color=BLACK, fontsize=FONTSIZE, fontweight="light", ha="center", va="center"
        theta[TK], TEXTOFFSET, group, color=COLORS[k*numh+CK], fontsize=FONTSIZE, fontweight="light", ha="center", va="center"
    )
    k+=1
    offset += size + PAD

plt.savefig(filename, bbox_inches = 'tight')
print(filename)


==> src/polar-all-plots-v4.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

import warnings
warnings.filterwarnings("ignore")

# Some basic colors
WHITE = "#ffffff"
BLACK = "#000000"
GRAY = "#080808"
# Color pallets for different science metrics; pallets were generated with https://mdigi.tools/color-shades/#6d2d7c
COLORS=[
        '#dee3c6','#c8d0a0','#c8d0a0','#b1bd7a','#9bab54','#798542','#565f2f',\
        '#c6dbef','#9ecae1','#6baed6','#4292c6','#2171b5','#08519c','#08306b',\
        '#f5b4e7','#ee82d7','#e750c7','#e11eb7','#af188e','#7d1166','#4b0a3d',\
        '#b5e9e9','#83dbda','#52cdcb','#32adab','#247c7a','#164a49','#164a49',\
        '#fdd0a2','#fdae6b','#fd8d3c','#f16913','#d94801','#a63603','#7f2704',\
        '#c8bbee','#a38ee2','#7f61d6','#5a34cb','#46299e','#321d71','#1e1144',\
        '#c7e9c0','#a1d99b','#74c476','#41ab5d','#238b45','#006d2c','#00441b',\
        '#dadaeb','#bcbddc','#9e9ac8','#807dba','#6a51a3','#54278f','#3f007d',\
        '#fcbba1','#fc9272','#fb6a4a','#ef3b2c','#cb181d','#a50f15','#67000d',\
        '#d9d9d9','#bdbdbd','#969696','#737373','#525252','#252525','#000000',\
        '#d4b9da','#c994c7','#df65b0','#e7298a','#ce1256','#980043','#67001f',\
        ]

# Size of the inner circle will be |rmin|. The histograms are plotted from |rmin| to |rmin| + rmax.
# So max height of histograms is rmax.
rmin = -25
rmax = 55
# Smallest height of a histogram after scaling (compared to rmax)
MINHEIGHT = 2
# Fontsize for labels and legends
FONTSIZE = 16
TEXTOFFSET = 35
PADDING = 30
TK = 8
CK = 5

# num h = number of histograms = the number of detector networks
numh = 7
n1 = numh
n2 = 2*numh
# slices = number of metrics required around the circle
slices = 6

# Let's define the data sets and what they correspond to 
#
# Accurate measurement of BNS distance/z, radius, post-merger, H0, 
d0 = [0, 20, 72, 228, 372, 320, 660, "0",  0, 20, 228, 372, 320, 660, "$N_{\\rm BNS}/$yr\n$\Delta R_{\\rm NS}<$100 m"]
d1 = [0, 96, 280, 560, 1000, 960, 1700, "0", 96, 280, 560, 1000, 960, 1700, "$N_{\\rm BNS}/$yr \n$\Delta R_{\\rm NS}<$200 m"]
d2 = [24, 240, 840, 1100, 2300, 2400, 3400, "24", 240, 840, 1100, 2300, 2400, 3400, "$N_{\\rm BNS}/$yr\n$\Delta R_{\\rm NS}<$500 m"]
d3 = [320, 67, 57, 36, 33, 17, 16,  "320", 67, 57, 36, 33, 17, 16, "Smallest\nerror in $R_{\\rm NS}$ (m)"]
d4 = [0 , 330, 1300, 1500, 2600, 1900, 3100, "0", 330, 1300, 1500, 2600, 1900, 3100, "\n\n$N_{\\rm BNS}/$yr\n$\Delta \\tilde\Lambda_{\\rm NS} < 50$"]
d5 = [2.4e3 , 9.8e3 , 1.6e4 , 1.4e4 , 1.9e4 , 1.9e4 , 2.1e4, "2400", 9800, 16000, 14000, 19000, 19000, "21,000", "BBH\nRoot sum sq.\ntotal SNR"]
d6 = [28, 64, 57, 76, 70, 80, 90, "28", 64, 57, 76, 70, 80, 90, "                 Dist.(Mpc)\n                  to BNS PM\n                  SNR=5\n"]
d7 = [0.15, 1.8, 1, 3, 2.3, 3.4, 5, "0.15", 1.8, 1, 3, 2.3, 3.4, 5, "     BNS post-merger\n     detections \n     per 5 yrs"]

#
# precision cosmology 
#
c1 = [14,  63,  71, 1100, 1600, 790,  4800, "14",  63, 71, 1100,  1600,  790,  "4800", "$N_{\\rm BNS}/$yr\n$\Delta D_L/D_L<10\%$\n$\Delta\Omega<10$deg$^2$"]
c2 = [1.1, 0.57, 0.46, 0.20, 0.18, 0.22, 0.14, "1.1", 0.57, 0.46, 0.20, 0.18, 0.22, 0.14, "$H_0$ per cent\nuncertainty"]
c3 = [93, 180, 220, 490, 540, 460, 700, "93", 180, 220, 490, 540, 460, 700, "$H_0$ information"]
c3 = [1, 2, 2.4, 5.2, 5.8, 4.9, 7.5, "$x=1$", 2, 2.4, 5.2, 5.8, 4.9, "$x=7.5$", "$H_0$ uncertainty \nin units of \nto 1%/$x$"]
c4 = [2, 0.13, 0.067, 0.045, 0.030, 0.030, 0.02, "2", 0.13, 0.067, 0.045, 0.030, 0.030, 0.02, "Dark energy\n$\Delta w_0$"]
c5 = [1, 16, 30, 44, 66, 66, 100, "$x=1$", 16, 30, 44, 66, 66, "$x=100$",  "$w_0$ uncertainty\nin units of\n200%/$x$"]
c6 = [30, 0.90, 0.40, 0.27, 0.18, 0.16, 0.1, "2", 0.90, 0.40, 0.27, 0.18, 0.16, 0.12, "Dark energy\n$\Delta w_a$"]
c8 = [1, 33, 75, 110, 170, 190, 300, "$x=1$", 33, 75, 110, 170, 190, "$x=$300", "$w_a$ uncertainty\nin units of\n3000%/$x$"] 
c7 = [69, 287, 346, 2150, 3276, 1329, 6835, "69", 287, 346, 2150, 3276, 1329, 6835, "$N_{\\rm BBH}/$yr\n$\Delta D_L/D_L<10\%$\n$\Delta\Omega<1$deg$^2$"]
#
# MMA 
#
m1 = [260, 780, 890, 6100, 9300, 3900, 28000, "260", 780, 890, 6100, 9300, 3900, "28,000", "$N_{\\rm BNS}/$yr\n$0.1<z<2$\n$\Delta\Omega<10$deg$^2$\n\n\n\n\n\n\n"]
m2 = [0.15, 0.22, 0.20, 0.36, 0.41, 0.33, 0.60, "0.15", 0.22, 0.20, 0.36, 0.41, 0.33, 0.60, "Median $z$\n$\Delta\Omega<10$deg$^2$"]
m3 = [0.36, 0.52, 0.54, 1.1, 1.3, 1.1, 2.1, "0.36", 0.52, 0.54, 1.1, 1.3, 1.1, 2.1, "Max $z$ \n$\Delta\Omega<10$deg$^2$"]
m4 = [0.52, 2.2, 2.2, 3.7, 5.9, 3.6, 8.8, "0.52", 2.2, 2.2, 3.7, 5.9, 3.6, 8.8, "Max $z$\n$\Delta\Omega<100$deg$^2$\n"]
m5 = [0.21, 0.63, 0.68, 1.0, 1.2, 0.98, 1.4, "0.21", 0.63, 0.68, 1.0, 1.2, 0.98, 1.4, "Median $z$\n$\Delta\Omega < 100$deg$^2$"]
m6 = [1200,25000,34000,150000,240000,110000,360000,"1200",25000,34000,"150,000","240,000","110,000","360,000","$N_{\\rm BNS}/$yr $z>2$\n$\Delta\Omega<100$deg$^2$"]
m7 = [1, 6, 6, 32, 47, 26, 71, "1", 6, 6, 32, 47, 26, 71, "$N_{\\rm BNS}/$yr\n$z<0.1$\n$\Delta \Omega < 1$deg$^2$"]

#

# Event loudness
#
s1 = [0, 0, 82, 0, 336, 570, 870, "0", 0, 82, 0, 336, 570, 870, "$N_{\\rm BNS}/$yr\n$z>5$\n\n\n\n"]
s2 = [17, 1300, 5000, 3300, 7300, 6900, 9200, "17", 1300, 5000, 3300, 7300, 6900, 9200, "$N_{\\rm BBH}/$yr\nSNR$>100$"]
s3 = [2.4e3, 9.8e3, 1.6e4, 1.4e4, 1.9e4, 1.9e4, 2.1e4, "2400", 9800, 16000, 14000, 19000, 19000, "21,000", "\n\nTotal\n  root sum sq.\nBBH SNR"]
s4 = [1.9e3, 5.3e3, 8.1e3, 7.8e3, 9.9e3, 9.5e3, 1.1e4, "1900", 5300, 8100, 7800, 9900, 9500, "11,000", "\n\n\n\nPost-inspiral\nroot sum sq.\nBBH SNR"]
s5 = [0, 39, 220, 120, 350, 350, 480, "0", 39, 220, 120, 350, 350, 480, "\n\n$N_{\\rm BNS}/$yr\nSNR$>100$"]
s6 = [19, 2203, 3916, 3704, 4594, 4506, 5064, "19", 2200, 3900, 3700, 4600, 4500, 5100, "$N_{\\rm BBH}$/yr\n $z>5$"]
s7 = [1, 6, 14, 18, 25, 25, 31,"1", 6, 14, 18, 25, 25, 31, "    Number of\n    detectable\n    pulsars"]
s8 = [0, 1, 3, 2, 4, 4, 7, "0", 1, 3, 2, 4, 4, 7, "N_{\\rm BBH}/$yr\nSNR$>10^3$"]

# Annual rate \
 
r1 = [1300, 71000, 270000, 190000, 390000, 360000, 470000, "1300", 71000, 270000, 190000, 390000, 360000, "470,000", "$N_{\\rm BNS}/$yr"]
r2 = [27, 2100, 11000, 5900, 17000, 17000, 23000, "27 ", 2100, 11000, 5900, 17000, 17000, "23,000", "$N_{\\rm BNS}/$yr\nSNR$>30$"]
r3 = [0, 39, 220, 120, 350, 350, 480, 0, 39, 220, 120, 350, 350, 480, "$N_{\\rm BNS}/$yr\nSNR$>100$"]
r4 = [16000, 71000, 85000, 89000, 92000, 91000, 95000, "16,000", 71000, 85000, 89000, 92000, 91000, "95,000", "$N_{\\rm BBH}/$yr"]
r5 = [1100, 21000, 43000, 38000, 55000, 51000, 61000, "1100", 21000, 43000, 38000, 55000, 51000, "61,000", "$N_{\\rm BBH}/$yr            \nSNR$>30$            "]
r6 = [17, 1300, 5000, 3300, 7300, 6900, 9200, "17", 1300, 5000, 3300, 7300, 6900, 9200, "$N_{\\rm BBH}/$yr\nSNR$>100$"]
r7 = [5, 170, 220, 830, 860, 530, 880, "5", 170, 220, 830, 860, 530, 880, "       $N_{\\rm IMBBH}/$yr\n       $\Delta m_1/m_1<0.1$\n       $z>3$"]
r8 = [0.18, 0.61, 1.1, 1.0, 1.4, 1.3, 1.7, "0.18", 0.61, 1.1, 1.0, 1.4, 1.3, 1.7, "BNS redshift\n50% detection\nefficiency"]
r9 = [0.92, 5.6, 15, 12, 22, 20, 27, "0.92", 5.6, 15, 12, 22, 20, 27, "BBH redshift\n50% detection\nefficiency"]
R1 = [0, 6, 35, 65, 140, 110, 230, "0", 6, 35, 65, 140, 110, 230, "$N_{\\rm BBH}/$yr, $z>10$\n$\Delta z/z<0.2,$\n$\Delta m_1/m_1<0.2$"]
R2 = [0, 0, 0, 0, 7, 22, 81, "0", 0, 0, 0, 7, 22, 81, "$N_{\\rm BNS}/$yr, $z>1$\n$\Delta z/z<0.2,$\n$\Delta m_1/m_1<0.3$"]

# New sources and BSM
#
f1 = [0, 1200, 4600, 4155, 8000, 6300, 9700, "0", 1200, 4600, 4155, 8000, 6300, 9700, "Detection of\nDM assisted\nNS implosion\n$N_{\\rm BBH}/$yr"]
f2 = [1.0, 3.7, 6.5, 63, 88, 35, 100, "$x=1$", 3.7, 6.5, 63, 88, 35, "$x=100$", "Sensitivity\nto $\Omega_{\\rm GW}$ in units\n of $2.5\\times 10^{-10}/x$"]
f3 = [2.0e-10, 5.4e-11, 3.0e-11, 3.1e-12, 2.36e-12, 5.6e-12, 2.0e-12, "2.0e-10", 5.4e-11, 3.0e-11, 3.1e-12, 2.36e-12, 5.6e-12, 2.0e-12,"$\Omega_{\\rm GW}$ sensitivity\nafter 1 year\nintegration"]


# The following is a helper function that given the angle at which the bar is positioned
# and the offset used in the barchart, determines the rotation and alignment of the labels.
def get_label_rotation(angle, offset):
    # Rotation must be specified in degrees :(
    rotation = np.rad2deg(angle + offset)
    if angle <= np.pi:
        alignment = "right"
        rotation = rotation + 180
    else:
        alignment = "left"
    return rotation, alignment

#And this is the function that actually adds the labels (with ax.text()) to the plot:
def add_labels(angles, values, labels, offset, ax):
    # This is the space between the end of the bar and the label
    k=int
    k = 0
    # Iterate over angles, values, and labels, to add all of them.
    for angle, value, label, in zip(angles, values, labels):
        angle = angle
        # Obtain text rotation and alignment
        rotation, alignment = get_label_rotation(angle, offset)

        # Normally the first histogram will be short, so we place the text after the histogram 
        # and the last histogram will be long, so we place the text within the histogram
        # However, if the metric is measurement accuracy the opposite is true and requires special care
        if (k % numh == 0 ): y = value 
        if ((k+1) % numh == 0): y = PADDING 

        color = WHITE if (y==PADDING) else BLACK

        if (k % numh == 0 or (k+1) % numh == 0):
            ax.text(fontsize=FONTSIZE, x=angle, y=y, s=label, ha=alignment, va="center", rotation=rotation, rotation_mode="anchor",color=color)
        k+=1    

FILENAMES = ["CBC-Populations-v1.pdf", "FP-Cosmology-a-v1.pdf", "FP-Cosmology-b-v1.pdf", "mma-v1.pdf", "TGR-v1.pdf", "BSM-v1.pdf", "mma-NS-v1.pdf"]
DATASETS = [ 
            # 
            # BNS and BBH populations 
            pd.DataFrame({
                "value": [*r2[:numh],      *r3[:numh],       *R2[:numh],       *r7[:numh],       *r6[:numh],       *r5[:numh]], 
                "label": [*r2[n1:n2],      *r3[n1:n2] ,      *R2[n1:n2] ,      *r7[n1:n2] ,      *r6[n1:n2] ,      *r5[n1:n2]], 
                "group":   r2[n2:n2+1]*n1 + r3[n2:n2+1]*n1 +  R2[n2:n2+1]*n1 +  r7[n2:n2+1]*n1 +  r6[n2:n2+1]*n1 +  r5[n2:n2+1]*n1}), 
            # 
            # FP and Cosmology version-a
            pd.DataFrame({
                "value": [*c1[:numh],      *c3[:numh],       *c7[:numh],       *s4[:numh],       *s3[:numh],       *s1[:numh]], 
                "label": [*c1[n1:n2],      *c3[n1:n2] ,      *c7[n1:n2] ,      *s4[n1:n2] ,      *s3[n1:n2] ,      *s1[n1:n2]], 
                "group":   c1[n2:n2+1]*n1 + c3[n2:n2+1]*n1 +  c7[n2:n2+1]*n1 +  s4[n2:n2+1]*n1 +  s3[n2:n2+1]*n1 +  s1[n2:n2+1]*n1}),
            # 
            # FP and Cosmology version-b
            pd.DataFrame({
                "value": [*c1[:numh],      *c3[:numh],       *c7[:numh],       *s4[:numh],       *c5[:numh],       *s1[:numh]], 
                "label": [*c1[n1:n2],      *c3[n1:n2] ,      *c7[n1:n2] ,      *s4[n1:n2] ,      *c5[n1:n2] ,      *s1[n1:n2]], 
                "group":   c1[n2:n2+1]*n1 + c3[n2:n2+1]*n1 +  c7[n2:n2+1]*n1 +  s4[n2:n2+1]*n1 +  c5[n2:n2+1]*n1 +  s1[n2:n2+1]*n1}),
            # 
            # MMA
            pd.DataFrame({
                "value": [*m7[:numh],      *m1[:numh],       *m6[:numh],       *m4[:numh],       *m3[:numh],       *m2[:numh]], 
                "label": [*m7[n1:n2],      *m1[n1:n2] ,      *m6[n1:n2] ,      *m4[n1:n2] ,      *m3[n1:n2] ,      *m2[n1:n2]], 
                "group":   m7[n2:n2+1]*n1 + m1[n2:n2+1]*n1 +  m6[n2:n2+1]*n1 +  m4[n2:n2+1]*n1 +  m3[n2:n2+1]*n1 +  m2[n2:n2+1]*n1}),
            # 
            # Test of GR
            pd.DataFrame({
                "value": [*s1[:numh],      *s5[:numh],       *s3[:numh],       *s4[:numh],       *s2[:numh],       *s6[:numh]], 
                "label": [*s1[n1:n2],      *s5[n1:n2] ,      *s3[n1:n2] ,      *s4[n1:n2] ,      *s2[n1:n2] ,      *s6[n1:n2]], 
                "group":   s1[n2:n2+1]*n1 + s5[n2:n2+1]*n1 +  s3[n2:n2+1]*n1 +  s4[n2:n2+1]*n1 +  s2[n2:n2+1]*n1 +  s6[n2:n2+1]*n1}),
            # 
            # BSM Physics
            pd.DataFrame({
                "value": [*c5[:numh],      *f1[:numh],       *s7[:numh],       *R1[:numh],       *f2[:numh],       *c8[:numh]], 
                "label": [*c5[n1:n2],      *f1[n1:n2] ,      *s7[n1:n2] ,      *R1[n1:n2] ,      *f2[n1:n2] ,      *c8[n1:n2]], 
                "group":   c5[n2:n2+1]*n1 + f1[n2:n2+1]*n1 +  s7[n2:n2+1]*n1 +  R1[n2:n2+1]*n1 +  f2[n2:n2+1]*n1 +  c8[n2:n2+1]*n1}),
            # 
            # MMA and NS properties
            pd.DataFrame({
                "value": [*d0[:numh],      *d4[:numh],       *d7[:numh],       *m4[:numh],       *m1[:numh],       *m7[:numh]], 
                "label": [*d0[n1:n2],      *d4[n1:n2] ,      *d7[n1:n2] ,      *m4[n1:n2] ,      *m1[n1:n2] ,      *m7[n1:n2]], 
                "group":   d0[n2:n2+1]*n1 + d4[n2:n2+1]*n1 +  d7[n2:n2+1]*n1 +  m4[n2:n2+1]*n1 +  m1[n2:n2+1]*n1 +  m7[n2:n2+1]*n1}),
            # 
        ]

# Fig 4d: Fundamental physics and cosmology v4
# Fig 4e: Fundamental physics and cosmology v3
#
for k in np.arange(0,len(FILENAMES)): 
    filename = FILENAMES[k]
    df = DATASETS[k]

    # Rescale data so that the biggest histograms is of height rmax for each science metric
    for i in np.arange(0,slices): 
        maxvalue = max(df.value[i*numh:(i+1)*numh]) 
        for j in np.arange(0, numh): 
            k = i * numh + j 
            df.value[k] = max(df.value[k] * rmax/maxvalue, MINHEIGHT) 


    # Extract the data and labels for the purpose of plotting 
    # First the histograms
    VALUES = df["value"].values 
    # then the labels of histograms 
    LABELS = df["label"].values
    # and finally legends for the science metrics
    leg, ind = np.unique(df["group"].values, return_index=True)
    LEGENDS = leg[np.argsort(ind)]

    PAD = 3
    ANGLES_N = len(VALUES) + PAD * len(LEGENDS)
    # ANGLES = np.linspace(0, 2 * np.pi, num=ANGLES_N, endpoint=False)
    dtheta = 2 * np.pi / ANGLES_N
    ANGLES = np.arange(2 * np.pi, 0, -dtheta)
    WIDTH = (2 * np.pi) / len(ANGLES)


    offset = 0
    IDXS = []
    GROUPS_SIZE = [numh] * slices

    for size in GROUPS_SIZE:
        IDXS += list(range(offset + PAD, offset + size + PAD))
        offset += size + PAD

    # Determines where to place the first bar.
    # By default, matplotlib starts at 0 (the first bar is horizontal). But here we want to start at pi/2. 
    # I add a small angle depending on the GORUPS_SIZE to make the plot symmetric about the vertical
    OFFSET = np.pi / 2 + np.pi/np.size(GROUPS_SIZE)/5.

    fig, ax = plt.subplots(figsize=(20, 10), subplot_kw={"projection": "polar"})
    ax.set_theta_offset(OFFSET)
    ax.set_ylim(rmin, rmax)
    ax.set_frame_on(True)
    ax.xaxis.grid(False)
    ax.yaxis.grid(False)
    ax.set_xticks([])
    ax.set_yticks([])

    # Plot tick marks to separate 0XG, 1XG and 2XG detector networks
    r = np.arange(-3, 3, 0.1)
    for k in np.arange(0,np.size(IDXS)):
        j = k % numh
        if (j == 1 or j == 3 or j == 6):
            theta = r * 0. + ANGLES[IDXS[k]] + WIDTH/2.
            ax.plot(theta, r, color=GRAY)

    ax.bar( ANGLES[IDXS], VALUES, width=WIDTH, color=COLORS, edgecolor="white", linewidth=2)

    add_labels(ANGLES[IDXS], VALUES, LABELS, OFFSET, ax)

    # Iterate over the sizes of the groups to add reference lines and annotations.

    offset = 0
    k=0
    for group, size in zip(LEGENDS, GROUPS_SIZE):
        # Add line below bars
        theta = np.linspace(ANGLES[offset + PAD]+WIDTH/2, ANGLES[offset + size + PAD - 1]-WIDTH/2, num=50)
        ax.plot(theta, [-0.5] * 50, color=BLACK)
        # Add text to indicate group
        ax.text(theta[TK], TEXTOFFSET, group, color=COLORS[k*numh+CK], fontsize=FONTSIZE, fontweight="light", ha="center", va="center")
        k+=1
        offset += size + PAD

    plt.savefig("/Users/bss25/tmp/"+filename, bbox_inches = 'tight')
    print("Saving:", filename)


==> src/polar-all-plots-v5.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

import warnings
warnings.filterwarnings("ignore")

# Some basic colors
WHITE = "#ffffff"
BLACK = "#000000"
GRAY = "#080808"
# Color pallets for different science metrics; pallets were generated with https://mdigi.tools/color-shades/#6d2d7c
COLORS=[
        '#dee3c6','#c8d0a0','#c8d0a0','#b1bd7a','#9bab54','#798542','#565f2f',\
        '#c6dbef','#9ecae1','#6baed6','#4292c6','#2171b5','#08519c','#08306b',\
        '#f5b4e7','#ee82d7','#e750c7','#e11eb7','#af188e','#7d1166','#4b0a3d',\
        '#b5e9e9','#83dbda','#52cdcb','#32adab','#247c7a','#164a49','#164a49',\
        '#fdd0a2','#fdae6b','#fd8d3c','#f16913','#d94801','#a63603','#7f2704',\
        '#c8bbee','#a38ee2','#7f61d6','#5a34cb','#46299e','#321d71','#1e1144',\
        '#c7e9c0','#a1d99b','#74c476','#41ab5d','#238b45','#006d2c','#00441b',\
        '#dadaeb','#bcbddc','#9e9ac8','#807dba','#6a51a3','#54278f','#3f007d',\
        '#fcbba1','#fc9272','#fb6a4a','#ef3b2c','#cb181d','#a50f15','#67000d',\
        '#d9d9d9','#bdbdbd','#969696','#737373','#525252','#252525','#000000',\
        '#d4b9da','#c994c7','#df65b0','#e7298a','#ce1256','#980043','#67001f',\
        ]

# Size of the inner circle will be |rmin|. The histograms are plotted from |rmin| to |rmin| + rmax.
# So max height of histograms is rmax.
rmin = -25
rmax = 55
# Smallest height of a histogram after scaling (compared to rmax)
MINHEIGHT = 2
# Fontsize for labels and legends
FONTSIZE = 16
TEXTOFFSET = 36
PADDING = 30
PADHLA = 1
TK = 8
CK = 5

# num h = number of histograms = the number of detector networks
numh = 7
n1 = numh
n2 = 2*numh
# slices = number of metrics required around the circle
slices = 6

# Let's define the data sets and what they correspond to 
#
# Accurate measurement of BNS distance/z, radius, post-merger, H0, 
d0 = [0, 20, 72, 276, 448, 320, 740, "0",  20, 72, 276, 448, 320, 740, "NS radius:\n$N_{\\rm BNS}/$yr with\n$\Delta R_{\\rm NS}<$100 m"]
# d1 = [0, 96, 280, 560, 1000, 960, 1700, "0", 96, 280, 560, 1000, 960, 1700, "$N_{\\rm BNS}/$yr \n$\Delta R_{\\rm NS}<$200 m"]
# d2 = [24, 240, 840, 1100, 2300, 2400, 3400, "24", 240, 840, 1100, 2300, 2400, 3400, "$N_{\\rm BNS}/$yr\n$\Delta R_{\\rm NS}<$500 m"]
# d3 = [320, 67, 57, 36, 33, 17, 16,  "320", 67, 57, 36, 33, 17, 16, "Smallest\nerror in $R_{\\rm NS}$ (m)"]
d4 = [0 , 330, 1300, 1500, 2600, 1900, 3100, "0", 330, 1300, 1500, 2600, 1900, 3100, "Tidal\ndeformability:\n$N_{\\rm BNS}/$yr with\n    $\Delta \\tilde\Lambda_{\\rm NS} < 50$"]
d5 = [2.4e3 , 9.8e3 , 1.6e4 , 1.5e4 , 2.0e4 , 1.9e4 , 2.2e4, "2400", 9800, 16000, 15000, 20000, 19000, "22,000", "BBH\nRoot sum sq.\ntotal SNR"]
d6 = [28, 64, 57, 76, 70, 80, 90, "28", 64, 57, 76, 70, 80, 90, "                 Dist.(Mpc)\n                  to BNS PM\n                  SNR=5\n"]
d7 = [0.15, 1.8, 1, 3, 2.3, 3.4, 5, "0.15", 1.8, 1, 3, 2.3, 3.4, 5, "     BNS post-merger\n     detections \n     per 5 yrs"]

#
# precision cosmology 
#
c1 = [14,  63,  71, 1100, 1600, 790,  4800, "14",  63, 71, 1100,  1600,  790,  "4800", "Bright siren\ncosmology: $N_{\\rm BNS}/$yr\n$\Delta D_L/D_L<0.1$\n$\Delta\Omega<10$deg$^2$"]
c2 = [1.1, 0.57, 0.46, 0.20, 0.18, 0.22, 0.14, "1.1", 0.57, 0.46, 0.20, 0.18, 0.22, 0.14, "$H_0$ per cent\nuncertainty"]
c3 = [93, 180, 220, 490, 540, 460, 700, "93", 180, 220, 490, 540, 460, 700, "$H_0$ information"]
c3 = [1, 2, 2.4, 5.2, 5.8, 4.9, 7.5, "$x=1$", 2, 2.4, 5.2, 5.8, 4.9, "$x=7.5$", "Hubble constant  \n$\Delta H_0/H_0$ in \nunits of $0.01/x$"]
c4 = [2, 0.13, 0.067, 0.045, 0.030, 0.030, 0.02, "2", 0.13, 0.067, 0.045, 0.030, 0.030, 0.02, "Dark energy\n$\Delta w_0$"]
c5 = [1, 16, 30, 44, 66, 66, 100, "$x=1$", 16, 30, 44, 66, 66, "$x=100$",  "Dark energy\nparameter: $\Delta w_0$\nin units of $2/x$"]
c6 = [30, 0.90, 0.40, 0.27, 0.18, 0.16, 0.1, "2", 0.90, 0.40, 0.27, 0.18, 0.16, 0.12, "Dark energy\n$\Delta w_a$"]
c8 = [1, 33, 75, 110, 170, 190, 300, "$x=1$", 33, 75, 110, 170, 190, "$x=$300", "$w_a$ uncertainty\nin units of\n$30/x$"] 

c7 = [69, 290, 350, 2200, 3300, 1300, 6800, "69", 290, 350, 2200, 3300, 1300, 6800, "Dark siren\n   cosmology: $N_{\\rm BBH}/$yr\n$\Delta D_L/D_L<0.1$\n$\Delta\Omega<1$deg$^2$"]
#
# MMA 
#
m1 = [260, 780, 890, 6000, 9200, 3900, 27000, "260", 780, 890, 6000, 9200, 3900, "27,000", "Localization at\nstar-formation\npeak: $N_{\\rm BNS}/$yr\n$0.1<z<2$\n$\Delta\Omega<10$deg$^2$\n"]
# m2 = [0.15, 0.22, 0.20, 0.36, 0.41, 0.33, 0.60, "0.15", 0.22, 0.20, 0.36, 0.41, 0.33, 0.60, "Median $z$\n$\Delta\Omega<10$deg$^2$"]
# m3 = [0.36, 0.52, 0.54, 1.1, 1.3, 1.1, 2.1, "0.36", 0.52, 0.54, 1.1, 1.3, 1.1, 2.1, "Max $z$ \n$\Delta\Omega<10$deg$^2$"]
m4 = [0.52, 2.2, 2.2, 3.7, 5.9, 3.6, 8.8, "0.52", 2.2, 2.2, 3.7, 5.9, 3.6, 8.8, "Max $z$\n$\Delta\Omega<100$deg$^2$\n"]
# m5 = [0.21, 0.63, 0.68, 1.0, 1.2, 0.98, 1.4, "0.21", 0.63, 0.68, 1.0, 1.2, 0.98, 1.4, "Median $z$\n$\Delta\Omega < 100$deg$^2$"]
# m6 = [1200,25000,34000,150000,240000,110000,360000,"1200",25000,34000,"150,000","240,000","110,000","360,000","$N_{\\rm BNS}/$yr $z>2$\n$\Delta\Omega<100$deg$^2$"]
m6 = [0, 19, 37, 6200, 25000, 3700, 66000, "0", 19, 37, 6200, 25000, 3700, "66,000","Mapping GRBs        \nto progenitors:        \n$N_{\\rm BNS}/$yr, $z>2$        \n$\Delta\Omega<100$deg$^2$        "]
m7 = [1, 6, 6, 26, 47, 32, 71, "1", 6, 6, 26, 47, 32, 71, "\n\n\nMulti-band      \nEM counterparts:      \n$N_{\\rm BNS}/$yr, $z<0.1$      \n$\Delta \Omega < 1$deg$^2$      "]


#

# Event loudness
#
s1 = [0, 0, 84, 0, 340, 580, 880, "0", 0, 84, 0, 340, 580, 880, "Constraining\ngraviton mass:\n$N_{\\rm BNS}/$yr, $z>5$\n"]
s2 = [17, 1300, 5000, 3700, 7400, 6900, 9500, "17", 1300, 5000, 3700, 7400, 6900, 9500, "Exquisite\ncharacterization\nof BBH: $N_{\\rm BBH}/$yr       \nSNR$>100$       "]
s3 = [2.4e3 , 9.8e3 , 1.6e4 , 1.5e4 , 2.0e4 , 1.9e4 , 2.2e4, "2400", 9800, 16000, 15000, 20000, 19000, "22,000", "BBH\n   root sum sq.\ntotal SNR\n\n"]
s4 = [1.9e3, 5.3e3, 8.1e3, 7.8e3, 9.9e3, 9.5e3, 1.1e4, "1900", 5300, 8100, 7800, 9900, 9500, "11,000", "\n\n\n   BBH\n   root sum sq.\n     post-inspiral SNR\n"]
s5 = [0, 39, 220, 120, 350, 350, 480, "0", 39, 220, 120, 350, 350, 480, "Exquisite\ncharacterization\nof BNS: $N_{\\rm BNS}/$yr\nSNR$>100$"]
s6 = [19, 2203, 3916, 3704, 4594, 4506, 5064, "19", 2200, 3900, 3700, 4600, 4500, 5100, "\n\n              Constraining\n              propagation\n      effects\n               $N_{\\rm BBH}$/yr, $z>5$"]
s7 = [1, 3, 5, 5, 11, 9, 21,"1", 3, 5, 5, 11, 9, 21, "Number of\ndetectable\npulsars in\n1 yr data"]
s8 = [0, 1, 3, 2, 4, 4, 7, "0", 1, 3, 2, 4, 4, 7, "N_{\\rm BBH}/$yr\nSNR$>10^3$"]

# Annual rate \
 
r1 = [1300, 71000, 270000, 190000, 390000, 360000, 470000, "1300", 71000, 270000, 190000, 390000, 360000, "470,000", "$N_{\\rm BNS}/$yr"]
r2 = [27, 2100, 11000, 5900, 17000, 17000, 23000, "27 ", 2100, 11000, 5900, 17000, 17000, "23,000", "$N_{\\rm BNS}/$yr\nSNR$>30$"]
r3 = [0, 39, 220, 120, 350, 350, 480, 0, 39, 220, 120, 350, 350, 480, "Exquisite\ncharacterization\nof BNS: $N_{\\rm BNS}/$yr\nSNR$>100$"]
r4 = [16000, 71000, 85000, 89000, 92000, 91000, 95000, "16,000", 71000, 85000, 89000, 92000, 91000, "95,000", "$N_{\\rm BBH}/$yr"]
r5 = [1100, 21000, 43000, 38000, 55000, 51000, 61000, "1100", 21000, 43000, 38000, 55000, 51000, "61,000", "$N_{\\rm BBH}/$yr            \nSNR$>30$            "]
r6 = [17, 1300, 5000, 3700, 7500, 6900, 9500, "17", 1300, 5000, 3700, 7500, 6900, 9500, "\nExquisite\ncharacterization  \nof BBH:\n$N_{\\rm BBH}/$yr\nSNR$>100$"]


r7 = [6, 150, 190, 840, 870, 514, 890, "5", 170, 220, 830, 860, 530, 880, "        Masses of\n       IMBHs:\n     $N_{\\rm IMBBH}/$yr\n       $\Delta m_1/m_1<0.2$\n       $z>3$"]
r8 = [0.18, 0.61, 1.1, 1.0, 1.4, 1.3, 1.7, "0.18", 0.61, 1.1, 1.0, 1.4, 1.3, 1.7, "BNS redshift\n50% detection\nefficiency"]
r9 = [0.92, 5.6, 15, 12, 22, 20, 27, "0.92", 5.6, 15, 12, 22, 20, 27, "BBH redshift\n50% detection\nefficiency"]
R1 = [0, 6, 35, 65, 140, 110, 230, "0", 6, 35, 65, 140, 110, 230, "\nHigh-z formation    \nchannels:\n$N_{\\rm BBH}/$yr, $z>10$\n$\Delta z/z<0.2,$\n$\Delta m_1/m_1<0.2$"]
R2 = [0, 0, 0, 0, 7, 22, 81, "0", 0, 0, 0, 7, 22, 81, "BNS mass function\nto cosmic noon:\n$N_{\\rm BNS}/$yr, $z>1$\n$\Delta z/z<0.2,$\n$\Delta m_1/m_1<0.3$  "]

# New sources and BSM
#
f1 = [0, 1200, 4600, 4155, 8000, 6300, 9700, "0", 1200, 4600, 4155, 8000, 6300, 9700, "Detection of\ndark matter \nassisted NS\nimplosions:\n       $N_{\\rm BBH}/$yr"]
f2 = [1.0, 3.7, 6.5, 76, 97, 35, 110, "$x=1$", 3.7, 6.5, 76, 97, 35, "$x=110$", "Sensitivity\nto $\Omega_{\\rm GW}$ in units\n of $2\\times 10^{-10}/x$\nin 1 yr, SNR=3"]
f3 = [2.0e-10, 5.4e-11, 3.1e-11, 2.6e-12, 2.0e-12, 5.6e-12, 1.8e-12, "2.0e-10", 5.4e-11, 3.1e-11, 2.6e-12, 2.0e-12, 5.6e-12, 1.8e-12,"$\Omega_{\\rm GW}$ sensitivity\nafter 1 year\ndata"]

f4 = [0, 0, 0, 8, 17, 3, 28, "0", 0, 0, 8, 17, 3, 28, "Pinning down\nPrimordial BHs:\n$N_{\\rm BBH}$/yr, $z>25$\n$\Delta z/z<0.2$"]

f5 = [0, 0, 9, 38, 110, 74, 360, "0", 0, 9, 38, 110, 74, 360,"\n\n\nIlluminating\nPop III\nremnants:\n$N_{\\rm BBH}$/yr, $z>10$\n$\Delta z/z<0.1$"]
f6 = [1, 11, 65, 47, 91, 87, 110, "1", 11, 65, 47, 91, 87, 110, "\nLensed      \nBNS merger    \nevents/yr    "]
f7 = [0.3, 0.9, 1.5, 1.1, 1.8, 1.8, 2.1, "0.3", 0.9, 1.5, 1.1, 1.8, 1.8, 2.1, "\n\n\nDist in Mpc           \nto detectable          \naxion clouds               \nin 1 yr          "]


# The following is a helper function that given the angle at which the bar is positioned
# and the offset used in the barchart, determines the rotation and alignment of the labels.
def get_label_rotation(angle, offset):
    # Rotation must be specified in degrees :(
    rotation = np.rad2deg(angle + offset)
    if angle <= np.pi:
        alignment = "right"
        rotation = rotation + 180
    else:
        alignment = "left"
    return rotation, alignment

#And this is the function that actually adds the labels (with ax.text()) to the plot:
def add_labels(angles, values, labels, offset, ax):
    # This is the space between the end of the bar and the label
    k=int
    k = 0
    # Iterate over angles, values, and labels, to add all of them.
    for angle, value, label, in zip(angles, values, labels):
        angle = angle
        # Obtain text rotation and alignment
        rotation, alignment = get_label_rotation(angle, offset)

        # Normally the first histogram will be short, so we place the text after the histogram 
        # and the last histogram will be long, so we place the text within the histogram
        # However, if the metric is measurement accuracy the opposite is true and requires special care

        y = PADDING if ((k+1) % numh == 0 ) else value + PADHLA 
        color = WHITE if (y==PADDING) else BLACK

        if (k % numh == 0 or (k+1) % numh == 0):
            ax.text(fontsize=FONTSIZE, x=angle, y=y, s=label, ha=alignment, va="center", rotation=rotation, rotation_mode="anchor",color=color)
        k+=1    

# FILENAMES = ["CBC-Populations-v1.pdf", "FP-Cosmology-a-v1.pdf", "FP-Cosmology-b-v1.pdf", "mma-v1.pdf", "TGR-v1.pdf", "BSM-v1.pdf", "mma-NS-v1.pdf"]
FILENAMES = ["CBC-Populations-v1.pdf", "FP-Cosmology-a-v1.pdf", "FP-Cosmology-b-v1.pdf", "TGR-v1.pdf", "BSM-v1.pdf", "mma-NS-v1.pdf"]
DATASETS = [ 
            # 
            # BNS and BBH populations 
            pd.DataFrame({
                "value": [*r3[:numh],      *f5[:numh],       *R2[:numh],       *r7[:numh],       *f4[:numh],       *r6[:numh]], 
                "label": [*r3[n1:n2],      *f5[n1:n2] ,      *R2[n1:n2] ,      *r7[n1:n2] ,      *f4[n1:n2] ,      *r6[n1:n2]], 
                "group":   r3[n2:n2+1]*n1 + f5[n2:n2+1]*n1 +  R2[n2:n2+1]*n1 +  r7[n2:n2+1]*n1 +  f4[n2:n2+1]*n1 +  r6[n2:n2+1]*n1}), 
            # 
            # FP and Cosmology version-a
            pd.DataFrame({
                "value": [*c1[:numh],      *c3[:numh],       *c7[:numh],       *s4[:numh],       *s3[:numh],       *s1[:numh]], 
                "label": [*c1[n1:n2],      *c3[n1:n2] ,      *c7[n1:n2] ,      *s4[n1:n2] ,      *s3[n1:n2] ,      *s1[n1:n2]], 
                "group":   c1[n2:n2+1]*n1 + c3[n2:n2+1]*n1 +  c7[n2:n2+1]*n1 +  s4[n2:n2+1]*n1 +  s3[n2:n2+1]*n1 +  s1[n2:n2+1]*n1}),
            # 
            # FP and Cosmology version-b
            pd.DataFrame({
                "value": [*c1[:numh],      *c3[:numh],       *c7[:numh],       *s4[:numh],       *f6[:numh],       *s1[:numh]], 
                "label": [*c1[n1:n2],      *c3[n1:n2] ,      *c7[n1:n2] ,      *s4[n1:n2] ,      *f6[n1:n2] ,      *s1[n1:n2]], 
                "group":   c1[n2:n2+1]*n1 + c3[n2:n2+1]*n1 +  c7[n2:n2+1]*n1 +  s4[n2:n2+1]*n1 +  f6[n2:n2+1]*n1 +  s1[n2:n2+1]*n1}),
            # 
            # MMA
            # pd.DataFrame({
            # "value": [*m7[:numh],      *m1[:numh],       *m6[:numh],       *m4[:numh],       *m3[:numh],       *m2[:numh]], 
            # "label": [*m7[n1:n2],      *m1[n1:n2] ,      *m6[n1:n2] ,      *m4[n1:n2] ,      *m3[n1:n2] ,      *m2[n1:n2]], 
            # "group":   m7[n2:n2+1]*n1 + m1[n2:n2+1]*n1 +  m6[n2:n2+1]*n1 +  m4[n2:n2+1]*n1 +  m3[n2:n2+1]*n1 +  m2[n2:n2+1]*n1}),
            # 
            # Test of GR
            pd.DataFrame({
                "value": [*s5[:numh],      *s3[:numh],       *s1[:numh],       *s6[:numh],       *s4[:numh],       *r6[:numh]], 
                "label": [*s5[n1:n2],      *s3[n1:n2] ,      *s1[n1:n2] ,      *s6[n1:n2] ,      *s4[n1:n2] ,      *r6[n1:n2]], 
                "group":   s5[n2:n2+1]*n1 + s3[n2:n2+1]*n1 +  s1[n2:n2+1]*n1 +  s6[n2:n2+1]*n1 +  s4[n2:n2+1]*n1 +  r6[n2:n2+1]*n1}),
            # 
            # BSM Physics
            pd.DataFrame({
                "value": [*c5[:numh],      *f1[:numh],       *s7[:numh],       *R1[:numh],       *f2[:numh],       *f7[:numh]], 
                "label": [*c5[n1:n2],      *f1[n1:n2] ,      *s7[n1:n2] ,      *R1[n1:n2] ,      *f2[n1:n2] ,      *f7[n1:n2]], 
                "group":   c5[n2:n2+1]*n1 + f1[n2:n2+1]*n1 +  s7[n2:n2+1]*n1 +  R1[n2:n2+1]*n1 +  f2[n2:n2+1]*n1 +  f7[n2:n2+1]*n1}),
            # 
            # MMA and NS properties
            pd.DataFrame({
                "value": [*d0[:numh],      *d4[:numh],       *d7[:numh],       *m6[:numh],       *m1[:numh],       *m7[:numh]], 
                "label": [*d0[n1:n2],      *d4[n1:n2] ,      *d7[n1:n2] ,      *m6[n1:n2] ,      *m1[n1:n2] ,      *m7[n1:n2]], 
                "group":   d0[n2:n2+1]*n1 + d4[n2:n2+1]*n1 +  d7[n2:n2+1]*n1 +  m6[n2:n2+1]*n1 +  m1[n2:n2+1]*n1 +  m7[n2:n2+1]*n1}),
            # 
        ]

for k in np.arange(0,len(FILENAMES)): 
    filename = FILENAMES[k]
    df = DATASETS[k]

    # Rescale data so that the biggest histograms is of height rmax for each science metric
    for i in np.arange(0,slices): 
        maxvalue = max(df.value[i*numh:(i+1)*numh]) 
        for j in np.arange(0, numh): 
            k = i * numh + j 
            df.value[k] = max(df.value[k] * rmax/maxvalue, MINHEIGHT) 


    # Extract the data and labels for the purpose of plotting 
    # First the histograms
    VALUES = df["value"].values 
    # then the labels of histograms 
    LABELS = df["label"].values
    # and finally legends for the science metrics
    leg, ind = np.unique(df["group"].values, return_index=True)
    LEGENDS = leg[np.argsort(ind)]

    PAD = 3
    ANGLES_N = len(VALUES) + PAD * len(LEGENDS)
    # ANGLES = np.linspace(0, 2 * np.pi, num=ANGLES_N, endpoint=False)
    dtheta = 2 * np.pi / ANGLES_N
    ANGLES = np.arange(2 * np.pi, 0, -dtheta)
    WIDTH = (2 * np.pi) / len(ANGLES)


    offset = 0
    IDXS = []
    GROUPS_SIZE = [numh] * slices

    for size in GROUPS_SIZE:
        IDXS += list(range(offset + PAD, offset + size + PAD))
        offset += size + PAD

    # Determines where to place the first bar.
    # By default, matplotlib starts at 0 (the first bar is horizontal). But here we want to start at pi/2. 
    # I add a small angle depending on the GORUPS_SIZE to make the plot symmetric about the vertical
    OFFSET = np.pi / 2 + np.pi/np.size(GROUPS_SIZE)/5.

    fig, ax = plt.subplots(figsize=(20, 10), subplot_kw={"projection": "polar"})
    ax.set_theta_offset(OFFSET)
    ax.set_ylim(rmin, rmax)
    ax.set_frame_on(True)
    ax.xaxis.grid(False)
    ax.yaxis.grid(False)
    ax.set_xticks([])
    ax.set_yticks([])

    # Plot tick marks to separate 0XG, 1XG and 2XG detector networks
    r = np.arange(-3, 3, 0.1)
    for k in np.arange(0,np.size(IDXS)):
        j = k % numh
        if (j == 1 or j == 3 or j == 6):
            theta = r * 0. + ANGLES[IDXS[k]] + WIDTH/2.
            ax.plot(theta, r, color=GRAY)

    ax.bar( ANGLES[IDXS], VALUES, width=WIDTH, color=COLORS, edgecolor="white", linewidth=2)

    add_labels(ANGLES[IDXS], VALUES, LABELS, OFFSET, ax)

    # Iterate over the sizes of the groups to add reference lines and annotations.

    offset = 0
    k=0
    for group, size in zip(LEGENDS, GROUPS_SIZE):
        # Add line below bars
        theta = np.linspace(ANGLES[offset + PAD]+WIDTH/2, ANGLES[offset + size + PAD - 1]-WIDTH/2, num=50)
        ax.plot(theta, [-0.5] * 50, color=BLACK)
        # Add text to indicate group
        if(k % numh):
            ax.text(theta[TK], TEXTOFFSET, group, color=COLORS[k*numh+CK], fontsize=FONTSIZE, fontweight="light", ha="center", va="center")
        else: 
            ax.text(theta[TK], TEXTOFFSET, group, color=COLORS[k*numh+CK+1], fontsize=FONTSIZE, fontweight="light", ha="center", va="center")
        k+=1
        offset += size + PAD

    plt.savefig("/Users/bss25/tmp/"+filename, bbox_inches = 'tight')
    print("Saving:", filename)


==> src/polar-all-plots.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

# Ensures reproducibility of random numbers, but unused in this program
rng = np.random.default_rng(124)

# Size of the inner circle will be |rmin|. The histograms are plotted from |rmin| to |rmin| + rmax.
# So max height of histograms is rmax.
rmin = -45
rmax = 35
# Smallest height of a histogram after scaling (compared to rmax)
MINHEIGHT = 2
# Fontsize for labels and legends
FONTSIZE = 13
TEXTOFFSET = -16
PADDING = 10

# num h = number of histograms = the number of detector networks
numh = 7
n1 = numh
n2 = 2*numh
# slices = number of metrics required around the circle
slices = 6

# Let's define the data sets and what they correspond to 
#
# Accurate measurement of BNS distance/z, radius, post-merger, H0, 
d0 = [0, 20, 72, 228, 372, 320, 660, "0",  0, 20, 228, 372, 320, 660, "$N_{\\rm BNS}/$yr \n$\Delta R_{\\rm NS}<$100 m"]
d1 = [0, 96, 280, 560, 1000, 960, 1700, "0", 96, 280, 560, 1000, 960, 1700, "$N_{\\rm BNS}/$yr \n$\Delta R_{\\rm NS}<$200 m"]
d2 = [24, 240, 840, 1100, 2300, 2400, 3400, "24", 240, 840, 1100, 2300, 2400, 3400, "$N_{\\rm BNS}/$yr\n$\Delta R_{\\rm NS}<$500 m"]
d3 = [320, 67, 57, 36, 33, 17, 16,  "320", 67, 57, 36, 33, 17, 16, "Smallest\nerror in $R_{\\rm NS}$ (m)"]
d4 = [0 , 330, 1300, 1500, 2600, 1900, 3100, "0", 330, 1300, 1500, 2600, 1900, 3100, "$N_{\\rm BNS}/$yr\n$\Delta \\tilde\Lambda_{\\rm NS} < 10$"]
d5 = [2.4e3 , 9.8e3 , 1.6e4 , 1.4e4 , 1.9e4 , 1.9e4 , 2.1e4, "2400", 9800, 16000, 14000, 19000, 19000, "21,000", "BBH\nRoot sum sq.\ntotal SNR"]
d6 = [28, 64, 57, 76, 70, 80, 90, "28", 64, 57, 76, 70, 80, 90, "Dist. in Mpc to BNS\npost-merger\nSNR of 5"]
#
# precision cosmology 
#
c1 = [26, 270, 410, 6300, 8800, 10000, 25000, "26", 270, 410, 6300, 8800, 10000, "25,000", "$N_{\\rm BNS}/$yr\n$\Delta D_L/D_L<10\%$\n$\Delta\Omega<10$deg$^2$"]
c2 = [1.1, 0.57, 0.46, 0.20, 0.18, 0.22, 0.14, "1.1", 0.57, 0.46, 0.20, 0.18, 0.22, 0.14, "$H_0$ per cent\nuncertainty"]
c3 = [93, 180, 220, 490, 540, 460, 700, "93", 180, 220, 490, 540, 460, 700, "$H_0$ information"]
c3 = [1, 2, 2.4, 5.2, 5.8, 4.9, 7.5, "$\Delta H_0/H_0 \sim$ 1%", 2, 2.4, 5.2, 5.8, 4.9, 7.5, "$H_0$ accuracy\ngain relative\nto HLA"]
c4 = [2, 0.13, 0.067, 0.045, 0.030, 0.030, 0.02, "2", 0.13, 0.067, 0.045, 0.030, 0.030, 0.02, "Dark energy\n$\Delta w_0$"]
c5 = [1, 16, 30, 44, 66, 66, 100, "$\Delta w_0=200$%", 16, 30, 44, 66, 66, 100, "$w_0$ accuracy\ngain relative\nto HLA"]
c6 = [30, 0.90, 0.40, 0.27, 0.18, 0.16, 0.1, "2", 0.90, 0.40, 0.27, 0.18, 0.16, 0.12, "Dark energy\n$\Delta w_a$"]
c8 = [1, 33, 75, 110, 170, 190, 300, "$\Delta w_a \sim$ 3000%", 33, 75, 110, 170, 190, 300, "$w_a$ accuracy\ngain relative\nto HLA"]
c7 = [69, 287, 346, 2150, 3276, 1329, 6835, "69", 287, 346, 2150, 3276, 1329, 6835, "$N_{\\rm BBH}/$yr\n$\Delta D_L/D_L<10\%$\n$\Delta\Omega<1$deg$^2$"]
#
# MMA 
#
m1 = [320, 870, 980, 6200, 9400, 4000, 28000, "320", 870, 980, 6200, 9400, 4000, "28,000", "$N_{\\rm BNS}/$yr\n$0.1<z<2$\n$\Delta\Omega<10$deg$^2$"]
m2 = [0.15, 0.22, 0.20, 0.36, 0.41, 0.33, 0.60, "0.15", 0.22, 0.20, 0.36, 0.41, 0.33, 0.60, "Median $z$\n$\Delta\Omega<10$deg$^2$"]
m3 = [0.36, 0.52, 0.54, 1.1, 1.3, 1.1, 2.1, "0.36", 0.52, 0.54, 1.1, 1.3, 1.1, 2.1, "Max $z$ \n$\Delta\Omega<10$deg$^2$"]
m4 = [0.52, 2.2, 2.2, 3.7, 5.9, 3.6, 8.8, "0.52", 2.2, 2.2, 3.7, 5.9, 3.6, 8.8, "Max $z$ \n$\Delta\Omega<100$deg$^2$"]
m5 = [0.21, 0.63, 0.68, 1.0, 1.2, 0.98, 1.4, "0.21", 0.63, 0.68, 1.0, 1.2, 0.98, 1.4, "Median $z$\n$\Delta\Omega < 100$deg$^2$"]
m6 = [1200,25000,34000,150000,240000,110000,360000,"1200",25000,34000,"150,000","240,000","110,000","360,000","$N_{\\rm BNS}/$yr $z>2$\n$\Delta\Omega<100$deg$^2$"]
m7 = [1, 6, 6, 32, 47, 26, 71, "1", 6, 6, 32, 47, 26, 71, "$N_{\\rm BNS}/$yr $z<0.1,$\n$\Delta \Omega < 0.1$deg$^2$"]

#

# Event loudness
#
s1 = [0, 0, 82, 0, 336, 570, 870, "0", 0, 82, 0, 336, 570, 870, "$N_{\\rm BNS}/$yr\n $z>5$"]
s2 = [17, 1300, 5000, 3300, 7300, 6900, 9200, "17", 1300, 5000, 3300, 7300, 6900, 9200, "$N_{\\rm BBH}/$yr\nSNR$>100$"]
s3 = [2.4e3, 9.8e3, 1.6e4, 1.4e4, 1.9e4, 1.9e4, 2.1e4, "2400", 9800, 16000, 14000, 19000, 19000, "21,000", "Total\nroot sum sq.\nBBH SNR"]
s4 = [1.9e3, 5.3e3, 8.1e3, 7.8e3, 9.9e3, 9.5e3, 1.1e4, "1900", 5300, 8100, 7800, 9900, 9500, "11,000", "Post-inspiral\nroot sum sq.\nBBH SNR"]
s5 = [0, 39, 220, 120, 350, 350, 480, "0", 39, 220, 120, 350, 350, 480, "$N_{\\rm BNS}/$yr\nSNR$>100$"]
s6 = [19, 2203, 3916, 3704, 4594, 4506, 5064, "19", 2200, 3900, 3700, 4600, 4500, 5100, "$N_{\\rm BBH}$/yr\n $z>5$"]
s7 = [1, 6, 14, 18, 25, 25, 31,"1", 6, 14, 18, 25, 25, 31, "Number of\ndetectable\npulsars"]
s8 = [0, 1, 3, 2, 4, 4, 7, "0", 1, 3, 2, 4, 4, 7, "N_{\\rm BBH}/$yr\nSNR$>10^3$"]

# Annual rate \
 
r1 = [1300, 71000, 270000, 190000, 390000, 360000, 470000, "1300", 71000, 270000, 190000, 390000, 360000, "470,000", "$N_{\\rm BNS}/$yr"]
r2 = [27, 2100, 11000, 5900, 17000, 17000, 23000, "27 ", 2100, 11000, 5900, 17000, 17000, "23,000", "$N_{\\rm BNS}/$yr\nSNR$>30$"]
r3 = [0, 39, 220, 120, 350, 350, 480, 0, 39, 220, 120, 350, 350, 480, "$N_{\\rm BNS}/$yr\nSNR$>100$"]
r4 = [16000, 71000, 85000, 89000, 92000, 91000, 95000, "16,000", 71000, 85000, 89000, 92000, 91000, "95,000", "$N_{\\rm BBH}/$yr"]
r5 = [1100, 21000, 43000, 38000, 55000, 51000, 61000, "1100", 21000, 43000, 38000, 55000, 51000, "61,000", "$N_{\\rm BBH}/$yr\nSNR$>30$"]
r6 = [17, 1300, 5000, 3300, 7300, 6900, 9200, "17", 1300, 5000, 3300, 7300, 6900, 9200, "$N_{\\rm BBH}/$yr\nSNR$>100$"]
r7 = [5, 170, 220, 830, 860, 530, 880, "5", 170, 220, 830, 860, 530, 880, "$N_{\\rm IMBBH}/$yr\n$\Delta m_1/m_1<0.1$\n$z>3$"]
r8 = [0.18, 0.61, 1.1, 1.0, 1.4, 1.3, 1.7, "0.18", 0.61, 1.1, 1.0, 1.4, 1.3, 1.7, "BNS redshift\n50% detection\nefficiency"]
r9 = [0.92, 5.6, 15, 12, 22, 20, 27, "0.92", 5.6, 15, 12, 22, 20, 27, "BBH redshift\n50% detection\nefficiency"]
R1 = [0, 6, 35, 65, 140, 110, 230, "0", 6, 35, 65, 140, 110, 230, "$N_{\\rm BBH}/$yr, $z>10$\n$\Delta z/z<0.2,$\n$\Delta m_1/m_1<0.2$"]
R2 = [0, 0, 0, 0, 7, 22, 81, "0", 0, 0, 0, 7, 22, 81, "$N_{\\rm BNS}/$yr, $z>1$\n$\Delta z/z<0.2,$\n$\Delta m_1/m_1<0.3$"]

# New sources and BSM
#
f1 = [0, 1200, 4600, 4155, 8000, 6300, 9700, "0", 1200, 4600, 4155, 8000, 6300, 9700, "Detection of\nDM assisted\nNS implosion\n$N_{\\rm BBH}/$yr"]
f2 = [1.0, 3.7, 6.5, 63, 88, 35, 100, "$\Omega_{\\rm GW}\sim 2\\times10^{-10}$", 3.7, 6.5, 63, 88, 35, 100, "Sensitivity to\n$\Omega_{\\rm GW}$ relative\nto HLA"]
f3 = [2.0e-10, 5.4e-11, 3.0e-11, 3.1e-12, 2.36e-12, 5.6e-12, 2.0e-12, "2.0e-10", 5.4e-11, 3.0e-11, 3.1e-12, 2.36e-12, 5.6e-12, 2.0e-12,"$\Omega_{\\rm GW}$ sensitivity\nafter 1 year\nintegration"]


########################################################################################################
#######  The rest of the code should work for all data sets but you have to choose which data to include in the polar plot. 
#######  Sometimes you would need to adjust FONTSIZE, TEXTOFFSET, 
######################################################################################################## 


# Here we compile the data in a useable form
# Rows represent different science metrics and columns represent detector networks
# Data will be displayed clockwise starting from top right. 
# The first row will be displayed top right, second row, middle-right, etc.
# I am rounding off labels to two significant figures.
# Group names describe the metric
# Fig 4g: New sources, Dark matter and early universe
#


# Fig 4f: BNS and BBH populations
#
filename = "polar-CBC-Populations.pdf"
df = pd.DataFrame({
    "value": [*r2[:numh],      *r3[:numh],       *R2[:numh],       *r7[:numh],       *r6[:numh],       *r5[:numh]],
    "label": [*r2[n1:n2],      *r3[n1:n2] ,      *R2[n1:n2] ,      *r7[n1:n2] ,      *r6[n1:n2] ,      *r5[n1:n2]],
    "group":   r2[n2:n2+1]*n1 + r3[n2:n2+1]*n1 +  R2[n2:n2+1]*n1 +  r7[n2:n2+1]*n1 +  r6[n2:n2+1]*n1 +  r5[n2:n2+1]*n1  
    })



'''
# Fig 4g: BSM
filename = "polar-BSM.pdf"
df = pd.DataFrame({
    "value": [*c5[:numh],      *f1[:numh],       *s7[:numh],       *R1[:numh],       *f2[:numh],       *c8[:numh]],
    "label": [*c5[n1:n2],      *f1[n1:n2] ,      *s7[n1:n2] ,      *R1[n1:n2] ,      *f2[n1:n2] ,      *c8[n1:n2]],
    "group":   c5[n2:n2+1]*n1 + f1[n2:n2+1]*n1 +  s7[n2:n2+1]*n1 +  R1[n2:n2+1]*n1 +  f2[n2:n2+1]*n1 +  c8[n2:n2+1]*n1  
    })

# Fig 4a: MMA
#
filename = "polar-mma.pdf"
df = pd.DataFrame({
    "value": [*m7[:numh],      *m1[:numh],       *m6[:numh],       *m4[:numh],       *m3[:numh],       *m2[:numh]],
    "label": [*m7[n1:n2],      *m1[n1:n2] ,      *m6[n1:n2] ,      *m4[n1:n2] ,      *m3[n1:n2] ,      *m2[n1:n2]],
    "group":   m7[n2:n2+1]*n1 + m1[n2:n2+1]*n1 +  m6[n2:n2+1]*n1 +  m4[n2:n2+1]*n1 +  m3[n2:n2+1]*n1 +  m2[n2:n2+1]*n1  
    })

# Fig 4b: Test of GR
#
filename = "polar-TGR.pdf"
df = pd.DataFrame({
    "value": [*s1[:numh],      *s5[:numh],       *s3[:numh],       *s4[:numh],       *s2[:numh],       *s6[:numh]],
    "label": [*s1[n1:n2],      *s5[n1:n2] ,      *s3[n1:n2] ,      *s4[n1:n2] ,      *s2[n1:n2] ,      *s6[n1:n2]],
    "group":   s1[n2:n2+1]*n1 + s5[n2:n2+1]*n1 +  s3[n2:n2+1]*n1 +  s4[n2:n2+1]*n1 +  s2[n2:n2+1]*n1 +  s6[n2:n2+1]*n1  
    })

# Fig 4e: Fundamental physics and cosmology v2
#
filename = "polar-FP-Cosmology.pdf"
df = pd.DataFrame({
    "value": [*c1[:numh],      *c3[:numh],       *c7[:numh],       *s4[:numh],       *c5[:numh],       *s1[:numh]],
    "label": [*c1[n1:n2],      *c3[n1:n2] ,      *c7[n1:n2] ,      *s4[n1:n2] ,      *c5[n1:n2] ,      *s1[n1:n2]],
    "group":   c1[n2:n2+1]*n1 + c3[n2:n2+1]*n1 +  c7[n2:n2+1]*n1 +  s4[n2:n2+1]*n1 +  c5[n2:n2+1]*n1 +  s1[n2:n2+1]*n1  
    })

# Fig 4d: Fundamental physics and cosmology v1
#
filename = "polar-FP-Cosmology.pdf"
df = pd.DataFrame({
    "value": [*c1[:numh],      *c3[:numh],       *c7[:numh],       *s4[:numh],       *s3[:numh],       *s1[:numh]],
    "label": [*c1[n1:n2],      *c3[n1:n2] ,      *c7[n1:n2] ,      *s4[n1:n2] ,      *s3[n1:n2] ,      *s1[n1:n2]],
    "group":   c1[n2:n2+1]*n1 + c3[n2:n2+1]*n1 +  c7[n2:n2+1]*n1 +  s4[n2:n2+1]*n1 +  s3[n2:n2+1]*n1 +  s1[n2:n2+1]*n1  
    })

# Fig 4c: MMA and NS properties
#
filename = "polar-mma-NS.pdf"
df = pd.DataFrame({
    "value": [*d0[:numh],      *d4[:numh],       *d6[:numh],       *m4[:numh],       *m1[:numh],       *m7[:numh]],
    "label": [*d0[n1:n2],      *d4[n1:n2] ,      *d6[n1:n2] ,      *m4[n1:n2] ,      *m1[n1:n2] ,      *m7[n1:n2]],
    "group":   d0[n2:n2+1]*n1 + d4[n2:n2+1]*n1 +  d6[n2:n2+1]*n1 +  m4[n2:n2+1]*n1 +  m1[n2:n2+1]*n1 +  m7[n2:n2+1]*n1  
    })


'''

# Color pallets for different science metrics; pallets were generated with https://mdigi.tools/color-shades/#6d2d7c

WHITE = "#ffffff"
BLACK = "#000000"
GRAY = "#080808"
COLORS=[
        '#dee3c6','#c8d0a0','#c8d0a0','#b1bd7a','#9bab54','#798542','#565f2f',\
        '#c6dbef','#9ecae1','#6baed6','#4292c6','#2171b5','#08519c','#08306b',\
        '#f5b4e7','#ee82d7','#e750c7','#e11eb7','#af188e','#7d1166','#4b0a3d',\
        '#b5e9e9','#83dbda','#52cdcb','#32adab','#247c7a','#164a49','#164a49',\
        '#fdd0a2','#fdae6b','#fd8d3c','#f16913','#d94801','#a63603','#7f2704',\
        '#c8bbee','#a38ee2','#7f61d6','#5a34cb','#46299e','#321d71','#1e1144',\
        '#c7e9c0','#a1d99b','#74c476','#41ab5d','#238b45','#006d2c','#00441b',\
        '#dadaeb','#bcbddc','#9e9ac8','#807dba','#6a51a3','#54278f','#3f007d',\
        '#fcbba1','#fc9272','#fb6a4a','#ef3b2c','#cb181d','#a50f15','#67000d',\
        '#d9d9d9','#bdbdbd','#969696','#737373','#525252','#252525','#000000',\
        '#d4b9da','#c994c7','#df65b0','#e7298a','#ce1256','#980043','#67001f',\
        ]



# Rescale data so that the biggest histograms is of height rmax for each science metric
for i in np.arange(0,slices):
    maxvalue = max(df.value[i*numh:(i+1)*numh])
    for j in np.arange(0, numh):
        k = i * numh + j
        df.value[k] = max(df.value[k] * rmax/maxvalue, MINHEIGHT)

# The following is a helper function that given the angle at which the bar is positioned
# and the offset used in the barchart, determines the rotation and alignment of the labels.
def get_label_rotation(angle, offset):
    # Rotation must be specified in degrees :(
    rotation = np.rad2deg(angle + offset)
    if angle <= np.pi:
        alignment = "right"
        rotation = rotation + 180
    else:
        alignment = "left"
    return rotation, alignment

#And this is the function that actually adds the labels (with ax.text()) to the plot:
def add_labels(angles, values, labels, offset, ax):
    # This is the space between the end of the bar and the label
    k=int
    k = 0
    # Iterate over angles, values, and labels, to add all of them.
    for angle, value, label, in zip(angles, values, labels):
        angle = angle
        # Obtain text rotation and alignment
        rotation, alignment = get_label_rotation(angle, offset)

        # Normally the first histogram will be short, so we place the text after the histogram 
        # and the last histogram will be long, so we place the text within the histogram
        # However, if the metric is measurement accuracy the opposite is true and requires special care
        if (k % numh == 0 ): y = value 
        if ((k+1) % numh == 0): y = PADDING 

        color = WHITE if (y==PADDING) else BLACK

        if (k % numh == 0 or (k+1) % numh == 0):
            ax.text(fontsize=FONTSIZE, x=angle, y=y, s=label, ha=alignment, va="center", rotation=rotation, rotation_mode="anchor",color=color)
        k+=1    

# Extract the data and labels for the purpose of plotting 
# First the histograms
VALUES = df["value"].values
# then the labels of histograms
LABELS = df["label"].values
# and finally legends for the science metrics
leg, ind = np.unique(df["group"].values, return_index=True)
LEGENDS = leg[np.argsort(ind)]

PAD = 3
ANGLES_N = len(VALUES) + PAD * len(LEGENDS)
# ANGLES = np.linspace(0, 2 * np.pi, num=ANGLES_N, endpoint=False)
dtheta = 2 * np.pi / ANGLES_N
ANGLES = np.arange(2 * np.pi, 0, -dtheta)
WIDTH = (2 * np.pi) / len(ANGLES)


offset = 0
IDXS = []
GROUPS_SIZE = [numh] * slices

for size in GROUPS_SIZE:
    IDXS += list(range(offset + PAD, offset + size + PAD))
    offset += size + PAD

# Determines where to place the first bar.
# By default, matplotlib starts at 0 (the first bar is horizontal). But here we want to start at pi/2. 
# I add a small angle depending on the GORUPS_SIZE to make the plot symmetric about the vertical
OFFSET = np.pi / 2 + np.pi/np.size(GROUPS_SIZE)/5.

fig, ax = plt.subplots(figsize=(20, 10), subplot_kw={"projection": "polar"})
ax.set_theta_offset(OFFSET)
ax.set_ylim(rmin, rmax)
ax.set_frame_on(False)
ax.xaxis.grid(True)
ax.yaxis.grid(True)
ax.set_xticks([])
ax.set_yticks([])

# Plot tick marks to separate 0XG, 1XG and 2XG detector networks
r = np.arange(-3, 3, 0.1)
for k in np.arange(0,np.size(IDXS)):
    j = k % numh
    if (j == 1 or j == 3 or j == 6):
        theta = r * 0. + ANGLES[IDXS[k]] + WIDTH/2.
        ax.plot(theta, r, color=GRAY)

ax.bar( ANGLES[IDXS], VALUES, width=WIDTH, color=COLORS, edgecolor="white", linewidth=2)

add_labels(ANGLES[IDXS], VALUES, LABELS, OFFSET, ax)

# Iterate over the sizes of the groups to add reference lines and annotations.

offset = 0
for group, size in zip(LEGENDS, GROUPS_SIZE):
    # Add line below bars
    r1 = np.linspace(ANGLES[offset + PAD]+WIDTH/2, ANGLES[offset + size + PAD - 1]-WIDTH/2, num=50)
    ax.plot(r1, [-0.5] * 50, color=BLACK)
        # Add text to indicate group
    ax.text(
        np.mean(r1), TEXTOFFSET, group, color=BLACK, fontsize=FONTSIZE, fontweight="light", ha="center", va="center"
    )
    offset += size + PAD

plt.savefig(filename, bbox_inches = 'tight')


==> src/polar-plot-MMA.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

# Ensures reproducibility of random numbers
rng = np.random.default_rng(124)

# Build a dataset
# Number of histograms (the same as detector networks) required is numh; you can reduce it anywhere from 4 to 8
numh = 8
# Number of metrics required is slices; I have 6 here but you may use any number >= 4.
slices = 6

# Here goes the actual data; rows represent the science metrics and columns represent the detector networks
# I am directly copying Ish's numbers for various metrics; rounded numbers should go in the label. The group names are arbitrary.

df = pd.DataFrame({
    "value": [\
              317, 1216, 976, 866, 4004, 9440, 6211, 27771, \
              0.152, 0.216, 0.208, 0.199, 0.327, 0.410, 0.360, 0.599, \
              0.359, 0.522, 0.535, 0.535, 1.06, 1.30, 1.08, 2.12, \
              0.516, 2.1, 2.23, 2.23, 3.645, 5.89, 3.68, 8.80, \
              0.209, 0.602, 0.677, 0.625, 0.976, 1.19, 1.03, 1.35, \
              1206, 28271, 34114, 25148, 113998, 235160, 148626, 362848],
    "label": ["317", 1216, 976, 866, 4004, 9440, 6211, 27771, \
              0.152, 0.216, 0.208, 0.199, 0.327, 0.410, 0.360, 0.599, \
              0.359, 0.522, 0.535, 0.535, 1.06, 1.30, 1.08, 2.12, \
              0.516, 2.1, 2.23, 2.23, 3.645, 5.89, 3.68, 8.80, \
              0.209, 0.602, 0.677, 0.625, 0.976, 1.19, 1.03, 1.35, \
              1206, 28271, 34114, 25148, 113998, 235160, 148626, 362848],
    "group": ["A"] * numh + ["B"] * numh + ["C"] * numh + ["D"] * numh + ["E"] * numh + ["F"] * numh
})

# Our numbers are typically too large, we want to bring them all within the range [0, 35], so use appropriate weights to rescale
# Rescale data so that the biggest histograms is 35

for i in np.arange(0,slices):
    maxvalue = max(df.value[i*numh:(i+1)*numh])
    for j in np.arange(0,numh):
        df.value[i * numh + j] *= 35./maxvalue


# The following is a helper function that given the angle at which the bar is positioned
# and the offset used in the barchart, determines the rotation and alignment of the labels.

def get_label_rotation(angle, offset):
    # Rotation must be specified in degrees :(
    rotation = np.rad2deg(angle + offset)
    if angle <= np.pi:
        alignment = "right"
        rotation = rotation + 180
    else:
        alignment = "left"
    return rotation, alignment

#And this is the function that actually adds the labels (with ax.text()) to the plot:

def add_labels(angles, values, labels, offset, ax):

    # This is the space between the end of the bar and the label
    padding = 1

    # Iterate over angles, values, and labels, to add all of them.
    for angle, value, label, in zip(angles, values, labels):
        angle = angle

        # Obtain text rotation and alignment
        rotation, alignment = get_label_rotation(angle, offset)

        # And finally add the text
        ax.text(
            x=angle,
            y=value + padding,
            s=label,
            ha=alignment,
            va="center",
            rotation=rotation,
            rotation_mode="anchor"
        )

VALUES = df["value"].values
LABELS = df["label"].values
GROUP = df["group"].values

PAD = 1
ANGLES_N = len(VALUES) + PAD * len(np.unique(GROUP))
ANGLES = np.linspace(0, 2 * np.pi, num=ANGLES_N, endpoint=False)
WIDTH = (2 * np.pi) / len(ANGLES) 


offset = 0
IDXS = []
GROUPS_SIZE = [numh, numh, numh, numh, numh, numh]

for size in GROUPS_SIZE:
    IDXS += list(range(offset + PAD, offset + size + PAD))
    offset += size + PAD
    
    
# Determines where to place the first bar. 
# By default, matplotlib starts at 0 (the first bar is horizontal)
# but here we say we want to start at pi/2 (90 deg)
OFFSET = np.pi / 2 - np.pi/np.size(GROUPS_SIZE)/5.

fig, ax = plt.subplots(figsize=(20, 10), subplot_kw={"projection": "polar"})
ax.set_theta_offset(OFFSET)
ax.set_ylim(-35, 35)
ax.set_frame_on(False)
ax.xaxis.grid(False)
ax.yaxis.grid(False)
ax.set_xticks([])
ax.set_yticks([])


# Color pallets for different metrics; as long as the slices is < 6 this should suffice; if slices is > 6 pallents are repeated.
COLORS=['#e7e1ef','#d4b9da','#c994c7','#df65b0','#e7298a','#ce1256','#980043','#67001f','#deebf7','#c6dbef','#9ecae1','#6baed6','#4292c6','#2171b5','#08519c','#08306b','#e5f5e0','#c7e9c0','#a1d99b','#74c476','#41ab5d','#238b45','#006d2c','#00441b','#f0f0f0','#d9d9d9','#bdbdbd','#969696','#737373','#525252','#252525','#000000','#fee6ce','#fdd0a2','#fdae6b','#fd8d3c','#f16913','#d94801','#a63603','#7f2704','#efedf5','#dadaeb','#bcbddc','#9e9ac8','#807dba','#6a51a3','#54278f','#3f007d','#fee0d2','#fcbba1','#fc9272','#fb6a4a','#ef3b2c','#cb181d','#a50f15','#67000d']

ax.bar(
    ANGLES[IDXS], VALUES, width=WIDTH, color=COLORS, 
    edgecolor="white", linewidth=2
)

add_labels(ANGLES[IDXS], VALUES, LABELS, OFFSET, ax)

# Extra customization below here --------------------

# This iterates over the sizes of the groups adding reference
# lines and annotations.

offset = 0 
for group, size in zip(["Num BNS\nMergers\n$\Omega < 10$ deg$^2$", "Median $z$\n$\Omega < 10$ deg$^2$", "Max $z$\n$\Omega < 10$ deg$^2$", "Max $z$\n$\Omega < 10^2$ deg$^2$", "Median $z$\n$\Omega < 10^2$ deg$^2$", "Num BNS\nMergers\n$\Omega <100$ deg$^2$"], GROUPS_SIZE):
    
    # Add line below bars
    x1 = np.linspace(ANGLES[offset + PAD], ANGLES[offset + size + PAD - 1], num=50)
    ax.plot(x1, [-1] * 50, color="#000000")
    
    # Add text to indicate group
    ax.text(
        np.mean(x1), -12, group, color="#333333", fontsize=14, 
        fontweight="light", ha="center", va="center"
    )
    
    # Add reference lines at 20, 40, 60, and 80
    # x2 = np.linspace(ANGLES[offset], ANGLES[offset + PAD - 1], num=50)
    # ax.plot(x2, [20] * 50, color="#aebebe", lw=1.8)
    # ax.plot(x2, [40] * 50, color="#bebebe", lw=1.8)
    # ax.plot(x2, [60] * 50, color="#cebebe", lw=1.8)
    # ax.plot(x2, [80] * 50, color="#debebe", lw=1.8)
    
    offset += size + PAD
plt.show()


==> src/polar-plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

# Ensures reproducibility of random numbers
rng = np.random.default_rng(124)

# Build a dataset
# Number of histograms required is numh
numh = 8
df = pd.DataFrame({
    #"name": [f"item {i}" for i in range(1, 49)],
    "value": rng.integers(low=30, high=100, size=48),
    "group": ["A"] * numh + ["B"] * numh + ["C"] * numh + ["D"] * numh + ["E"] * numh + ["F"] * numh
})

# The following is a helper function that given the angle at which the bar is positioned
# and the offset used in the barchart, determines the rotation and alignment of the labels.

def get_label_rotation(angle, offset):
    # Rotation must be specified in degrees :(
    rotation = np.rad2deg(angle + offset)
    if angle <= np.pi:
        alignment = "right"
        rotation = rotation + 180
    else:
        alignment = "left"
    return rotation, alignment

#And this is the function that actually adds the labels (with ax.text()) to the plot:

def add_labels(angles, values, labels, offset, ax):

    # This is the space between the end of the bar and the label
    padding = 15

    # Iterate over angles, values, and labels, to add all of them.
    for angle, value, label, in zip(angles, values, labels):
        angle = angle

        # Obtain text rotation and alignment
        rotation, alignment = get_label_rotation(angle, offset)

        # And finally add the text
        if (k % numh == 0 ):
            # These histograms will be short and so we place the text after the histogram
            ax.text(fontsize = 14, x=angle, y= value + 0 * padding , s=label, ha=alignment, va="center", rotation=rotation, rotation_mode="anchor",color="#000000")
        if ((k+1) % numh == 0):
            # For some reason the text seems to be slightly offset and so add/subtract a small anble to align the text properly
            if (k < (numh * slices)/2): 
                delta = -0.01
            elif (k >= (numh * slices)/2):
                delta = 0.01
            # These histograms will be long and so we place the text within the histogram
            ax.text(fontsize = 14, x=angle-delta, y= 0 + padding, s=label, ha=alignment, va="center", rotation=rotation, rotation_mode="anchor",color="#ffffff")
        k+=1

VALUES = df["value"].values
LABELS = df["value"].values
GROUP = df["group"].values

PAD = 3
ANGLES_N = len(VALUES) + PAD * len(np.unique(GROUP))
ANGLES = np.linspace(0, 2 * np.pi, num=ANGLES_N, endpoint=False)
WIDTH = (2 * np.pi) / len(ANGLES) 


offset = 0
IDXS = []
GROUPS_SIZE = [numh, numh, numh, numh, numh, numh]

for size in GROUPS_SIZE:
    IDXS += list(range(offset + PAD, offset + size + PAD))
    offset += size + PAD
    
    
# Determines where to place the first bar. 
# By default, matplotlib starts at 0 (the first bar is horizontal)
# but here we say we want to start at pi/2 (90 deg)
OFFSET = np.pi / 2 - np.pi/np.size(GROUPS_SIZE)/5.

fig, ax = plt.subplots(figsize=(20, 10), subplot_kw={"projection": "polar"})
ax.set_theta_offset(OFFSET)
ax.set_ylim(-100, 100)
ax.set_frame_on(False)
ax.xaxis.grid(False)
ax.yaxis.grid(False)
ax.set_xticks([])
ax.set_yticks([])


COLORS=['#e7e1ef','#d4b9da','#c994c7','#df65b0','#e7298a','#ce1256','#980043','#67001f','#deebf7','#c6dbef','#9ecae1','#6baed6','#4292c6','#2171b5','#08519c','#08306b','#e5f5e0','#c7e9c0','#a1d99b','#74c476','#41ab5d','#238b45','#006d2c','#00441b','#f0f0f0','#d9d9d9','#bdbdbd','#969696','#737373','#525252','#252525','#000000','#fee6ce','#fdd0a2','#fdae6b','#fd8d3c','#f16913','#d94801','#a63603','#7f2704','#efedf5','#dadaeb','#bcbddc','#9e9ac8','#807dba','#6a51a3','#54278f','#3f007d','#fee0d2','#fcbba1','#fc9272','#fb6a4a','#ef3b2c','#cb181d','#a50f15','#67000d']

ax.bar(
    ANGLES[IDXS], VALUES, width=WIDTH, color=COLORS, 
    edgecolor="white", linewidth=2
)

add_labels(ANGLES[IDXS], VALUES, LABELS, OFFSET, ax)

# Extra customization below here --------------------

# This iterates over the sizes of the groups adding reference
# lines and annotations.

offset = 0 
for group, size in zip(["Num BNS\nMergers\n$\Omega < 10$", "Median $z$\n$\Omega < 10$", "Max $z$\n$\Omega < 10$", "Max $z$\n$\Omega < 10$", "Median $z$\n$\Omega < 10$", "Num BNS\nMergers\n$\Omega <100$"], GROUPS_SIZE):
    
    # Add line below bars
    x1 = np.linspace(ANGLES[offset + PAD], ANGLES[offset + size + PAD - 1], num=50)
    ax.plot(x1, [-5] * 50, color="#000000")
    
    # Add text to indicate group
    ax.text(
        np.mean(x1), -12, group, color="#333333", fontsize=14, 
        fontweight="light", ha="center", va="center"
    )
    
    # Add reference lines at 20, 40, 60, and 80
    x2 = np.linspace(ANGLES[offset], ANGLES[offset + PAD - 1], num=50)
    ax.plot(x2, [20] * 50, color="#aebebe", lw=1.8)
    ax.plot(x2, [40] * 50, color="#bebebe", lw=1.8)
    ax.plot(x2, [60] * 50, color="#cebebe", lw=1.8)
    ax.plot(x2, [80] * 50, color="#debebe", lw=1.8)
    
    offset += size + PAD
plt.show()


==> src/polar-snr.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

# First build the dataset
# Smallest height of histogram after scaling (compared to max height of 35)
MINHEIGHT = 1
# Number of histograms (the same as detector networks) required is numh; you can reduce it anywhere from 4 to 8
numh = 8
# Number of metrics required is slices; I have 6 here but you may use any number >= 4.
slices = 6

# Here goes the actual data; rows represent the science metrics and columns represent the detector networks
# I am directly copying Ish's numbers for various metrics
# Data will be displayed counter-clockwise starting from top left. E.g. the first row will be displayed top left, second row, middle-left, and so on

df = pd.DataFrame({
    "value": [ 0 , 0 , 0 , 82 , 0 , 336 , 570 , 870, \
              17 , 1600 , 1300 , 5000 , 3300 , 7300 ,  6900 , 9200, \
              2.4e3 , 1.0e4 , 9.8e3 , 1.6e4 , 1.4e4 , 1.9e4 , 1.9e4 , 2.1e4, \
              1.9e3 , 6.1e3 , 5.3e3 , 8.1e3 , 7.8e3 , 9.9e3 , 9.5e3 , 1.1e4, \
              0 , 1 , 1 , 3 , 2 , 4 , 4 , 7 ,\
              19 , 2364 ,  2203 , 3916 , 3704 , 4594 , 4506 , 5064],
    "label": [ 0 , 0 , 0 , 82 , 0 , 336 , 570 , 870, \
              17 , 1600 , 1300 , 5000 , 3300 , 7300 ,  6900 , 9200, \
              2400 , 10000 , 9800 , 16000 , 14000 , 19000 , 19000 , 21000, \
              1900 , 6100 , 5300 , 8100 , 7800 , 9900 , 9500 , 11000, \
              0 , 1 , 1 , 3 , 2 , 4 , 4 , 7 , \
              19 , 2400 ,  2200 , 3900 , 3700 , 4600 , 4500 , 5100],
    "group": ["A"] * numh + ["B"] * numh + ["C"] * numh + ["D"] * numh + ["E"] * numh + ["F"] * numh
})

LEGENDS = ["# BNS\nmergers\n at $z > 5$", "# BBH\nmergers\nSNR $>10^2$", "Effective\ntotal\nSNR", "Effective\npost-inspiral \nSNR", "# BBH\nmergers\nSNR$>10^3$", "# BBH\nmergers\nz > 5"] 

########################################################################################################
#######  In principle, the rest of the code should work for all data sets and no changes are needed 
######################################################################################################## 
# Our numbers are typically too large, we want to bring them all within the range [0, 35], so use appropriate weights to rescale
# Rescale data so that the biggest histograms is 35

for i in np.arange(0,slices):
    maxvalue = max(df.value[i*numh:(i+1)*numh])
    for j in np.arange(0,numh):
        k = i * numh + j
        df.value[k] = max(df.value[k] * 35./maxvalue, MINHEIGHT)


# The following is a helper function that given the angle at which the bar is positioned
# and the offset used in the barchart, determines the rotation and alignment of the labels.

def get_label_rotation(angle, offset):
    # Rotation must be specified in degrees :(
    rotation = np.rad2deg(angle + offset)
    if angle <= np.pi:
        alignment = "right"
        rotation = rotation + 180
    else:
        alignment = "left"
    return rotation, alignment

# And this is the function that actually adds the labels (with ax.text()) to the plot:

#def add_labels(angles, values, labels, offset, ax):
#
    ## This is the space between the end of the bar and the label
    #padding = 0
#
    ## Iterate over angles, values, and labels, to add all of them.
    #for angle, value, label, in zip(angles, values, labels):
        #angle = angle
#
        ## Obtain text rotation and alignment
        #rotation, alignment = get_label_rotation(angle, offset)
#
        ## And finally add the text
        #ax.text(
            #x=angle,
            #y=value + padding,
            #s=label,
            #ha=alignment,
            #va="center",
            #rotation=rotation,
            #rotation_mode="anchor"
        #)

def add_labels(angles, values, labels, offset, ax):
    
    # This is the space between the end of the bar and the label
    padding = 15
    k=int
    k = 0
    # Iterate over angles, values, and labels, to add all of them.
    for angle, value, label, in zip(angles, values, labels):
        angle = angle        
        # Obtain text rotation and alignment
        rotation, alignment = get_label_rotation(angle, offset)

        # And finally add the text
        if (k % numh == 0 ):
            ax.text(fontsize = 14, x=angle, y= value + 0 * padding , s=label, ha=alignment, va="center", rotation=rotation, rotation_mode="anchor",color="#000000")
        if ((k+1) % numh == 0):
            if (k < (numh * slices)/2): 
                delta = -0.01
            elif (k >= (numh * slices)/2):
                delta = 0.01
            ax.text(fontsize = 14, x=angle-delta, y= 0 + padding, s=label, ha=alignment, va="center", rotation=rotation, rotation_mode="anchor",color="#ffffff")
        k+=1


# Extract the data and labels for the purpose of plotting and define the color pallets to be used
VALUES = df["value"].values
LABELS = df["label"].values
GROUP = df["group"].values
# Color pallets for different metrics; as long as the slices is < 6 this should suffice; if slices is > 6 pallents are repeated.

COLORS=[
        '#e7e1ef','#d4b9da','#c994c7','#df65b0','#e7298a','#ce1256','#980043','#67001f',\
        '#deebf7','#c6dbef','#9ecae1','#6baed6','#4292c6','#2171b5','#08519c','#08306b',\
        '#e5f5e0','#c7e9c0','#a1d99b','#74c476','#41ab5d','#238b45','#006d2c','#00441b',\
        #'#f0f0f0','#d9d9d9','#bdbdbd','#969696','#737373','#525252','#252525','#000000',\
        '#e6f8f8','#b5e9e9','#83dbda','#52cdcb','#32adab','#247c7a','#164a49','#164a49',\
        '#fee6ce','#fdd0a2','#fdae6b','#fd8d3c','#f16913','#d94801','#a63603','#7f2704',\
        '#efedf5','#dadaeb','#bcbddc','#9e9ac8','#807dba','#6a51a3','#54278f','#3f007d',\
        '#fee0d2','#fcbba1','#fc9272','#fb6a4a','#ef3b2c','#cb181d','#a50f15','#67000d'
        ]


PAD = 3
ANGLES_N = len(VALUES) + PAD * len(np.unique(GROUP))
ANGLES = np.linspace(0, 2 * np.pi, num=ANGLES_N, endpoint=False)
WIDTH = (2 * np.pi) / len(ANGLES) 

offset = 0
IDXS = []
GROUPS_SIZE = [numh, numh, numh, numh, numh, numh]

for size in GROUPS_SIZE:
    IDXS += list(range(offset + PAD, offset + size + PAD))
    offset += size + PAD
    
    
# Determines where to place the first bar. 
# By default, matplotlib starts at 0 (the first bar is horizontal)
# but here we want to start at pi/2 (90 deg); I subtract a small angle depending on the GORUPS_SIZE to make the plot symmetric about the vertical
OFFSET = np.pi / 2 - np.pi/np.size(GROUPS_SIZE)/5.

fig, ax = plt.subplots(figsize=(20, 10), subplot_kw={"projection": "polar"})
ax.set_theta_offset(OFFSET)
ax.set_ylim(-35, 35)
ax.set_frame_on(True)
ax.xaxis.grid(True)
ax.yaxis.grid(True)
ax.set_xticks([])
ax.set_yticks([])


ax.bar(
    ANGLES[IDXS], VALUES, width=WIDTH, color=COLORS, 
    edgecolor="white", linewidth=2
)

add_labels(ANGLES[IDXS], VALUES, LABELS, OFFSET, ax)

# Extra customization below here --------------------

# This iterates over the sizes of the groups adding reference
# lines and annotations.

offset = 0 
for group, size in zip(LEGENDS, GROUPS_SIZE):

    # for group, size in zip( ["Num BNS\nMergers\n$\Omega < 10$ deg$^2$", "Median $z$\n$\Omega < 10$ deg$^2$", "Max $z$\n$\Omega < 10$ deg$^2$", "Max $z$\n$\Omega < 100$ deg$^2$", "Median $z$\n$\Omega < 100$ deg$^2$", "Num BNS\nMergers\n$\Omega <100$ deg$^2$"], GROUPS_SIZE):
    
    # Add line below bars
    x1 = np.linspace(ANGLES[offset + PAD], ANGLES[offset + size + PAD - 1], num=50)
    ax.plot(x1, [-1] * 50, color="#000000")
    
    # Add text to indicate group
    ax.text(
        np.mean(x1), -12, group, color="#000000", fontsize=14, fontweight="light", ha="center", va="center")
    
    # Add reference lines at 10, 20, 30, and 40
    # x2 = np.linspace(ANGLES[offset], ANGLES[offset + PAD - 1], num=50)
    # ax.plot(x2, [10] * 50, color="#cebebe", lw=1.2)
    # ax.plot(x2, [20] * 50, color="#cebebe", lw=1.2)
    # ax.plot(x2, [30] * 50, color="#cebebe", lw=1.2)
    # ax.plot(x2, [40] * 50, color="#cebebe", lw=1.2)
    
    offset += size + PAD
plt.show()


==> src/polar.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


# Smallest height of histogram after scaling (compared to max height of 35)
MINHEIGHT = 1
# Number of histograms (the same as detector networks) required is numh; you can reduce it anywhere from 4 to 8
numh = 8
# Number of metrics required is slices; I have 6 here but you may use any number >= 4.
slices = 6

########################################################################################################
# Here goes the actual data; rows represent the science metrics and columns represent the detector networks
# I am directly copying Ish's numbers for various metrics
# Data will be displayed counter-clockwise starting from top left. E.g. the first row will be displayed top left, second row, middle-left, and so on
########################################################################################################

df = pd.DataFrame({
    "value": [\
              317, 1216, 866, 976, 6211, 9440, 4004, 27771, \
              0.152, 0.216, 0.199, 0.208, 0.360, 0.410, 0.327, 0.599, \
              0.359, 0.522, 0.535, 0.535, 1.08, 1.30, 1.06, 2.12, \
              0.516, 2.1, 2.23, 2.23, 3.68, 5.89, 3.645, 8.80, \
              0.209, 0.602, 0.625, 0.677, 1.03, 1.19, 0.976, 1.35, \
              1206, 28271, 25148, 34114, 148626, 235160, 113998, 362848],
    "label": ["320", 1200, 980, 870, 4000, 9400, 6200, 28000, \
              0.15, 0.22, 0.21, 0.20, 0.33, 0.41, 0.36, 0.60, \
              0.36, 0.52, 0.54, 0.54, 1.1, 1.3, 1.1, 2.1, \
              0.52, 2.1, 2.2, 2.2, 3.6, 5.9, 3.7, 8.8, \
              0.21, 0.60, 0.68, 0.63, 0.98, 1.2, 1.0, 1.4, \
              1200, 28000, 34000, 25000, 110000, 240000, 150000, 360000],
    "group": ["A"] * numh + ["B"] * numh + ["C"] * numh + ["D"] * numh + ["E"] * numh + ["F"] * numh
})

########################################################################################################
# Choose the legends that should appear within the polar plot for the different slices; the order should be the same as for value in df above
########################################################################################################
LEGENDS = ["# BNS\nmergers\n$\Delta\Omega< 10$ deg$^2$", "Median $z$ \n$\Delta\Omega<10$\ndeg$^2$", "Max $z$\n$\Delta\Omega<10$\ndeg$^2$", "Max $z$\n$\Delta\Omega<10^2$\ndeg$^2$", "Median $z$\n$\Delta\Omega < 10^2$\ndeg$^2$", "# BNS\nmergers\n$\Delta\Omega<10^2$ deg$^2$"] 

########################################################################################################
#######  In principle, the rest of the code should work for all data sets and no changes are needed 
######################################################################################################## 
# Our numbers are typically too large, we want to bring them all within the range [0, 35], so use appropriate weights to rescale
# Rescale data so that the biggest histograms is 35

for i in np.arange(0,slices):
    maxvalue = max(df.value[i*numh:(i+1)*numh])
    for j in np.arange(0,numh):
        k = i * numh + j
        df.value[k] = max(df.value[k] * 35./maxvalue, MINHEIGHT)

# The following is a helper function that given the angle at which the bar is positioned
# and the offset used in the barchart, determines the rotation and alignment of the labels.

def get_label_rotation(angle, offset):
    # Rotation must be specified in degrees :(
    rotation = np.rad2deg(angle + offset)
    if angle <= np.pi:
        alignment = "right"
        rotation = rotation + 180
    else:
        alignment = "left"
    return rotation, alignment

# And this is the function that actually adds the labels (with ax.text()) to the plot:

#def add_labels(angles, values, labels, offset, ax):
#
    ## This is the space between the end of the bar and the label
    #padding = 0
#
    ## Iterate over angles, values, and labels, to add all of them.
    #for angle, value, label, in zip(angles, values, labels):
        #angle = angle
#
        ## Obtain text rotation and alignment
        #rotation, alignment = get_label_rotation(angle, offset)
#
        ## And finally add the text
        #ax.text(
            #x=angle,
            #y=value + padding,
            #s=label,
            #ha=alignment,
            #va="center",
            #rotation=rotation,
            #rotation_mode="anchor"
        #)

def add_labels(angles, values, labels, offset, ax):
    
    # This is the space between the end of the bar and the label
    padding = 15
    k=int
    k = 0
    # Iterate over angles, values, and labels, to add all of them.
    for angle, value, label, in zip(angles, values, labels):
        angle = angle        
        # Obtain text rotation and alignment
        rotation, alignment = get_label_rotation(angle, offset)

        # And finally add the text
        if (k % numh == 0 ):
            ax.text(fontsize = 14, x=angle, y= value + 0 * padding , s=label, ha=alignment, va="center", rotation=rotation, rotation_mode="anchor",color="#000000")
        if ((k+1) % numh == 0):
            if (k < (numh * slices)/2): 
                delta = -0.01
            elif (k >= (numh * slices)/2):
                delta = 0.01
            ax.text(fontsize = 14, x=angle-delta, y= 0 + padding, s=label, ha=alignment, va="center", rotation=rotation, rotation_mode="anchor",color="#ffffff")
        k+=1

# Extract the data and labels for the purpose of plotting and define the color pallets to be used
VALUES = df["value"].values
LABELS = df["label"].values
GROUP = df["group"].values
# Color pallets for different metrics; as long as the slices is < 6 this should suffice; if slices is > 6 pallents are repeated.

COLORS=[
        '#e7e1ef','#d4b9da','#c994c7','#df65b0','#e7298a','#ce1256','#980043','#67001f',\
        '#deebf7','#c6dbef','#9ecae1','#6baed6','#4292c6','#2171b5','#08519c','#08306b',\
        '#e5f5e0','#c7e9c0','#a1d99b','#74c476','#41ab5d','#238b45','#006d2c','#00441b',\
        #'#f0f0f0','#d9d9d9','#bdbdbd','#969696','#737373','#525252','#252525','#000000',\
        '#e6f8f8','#b5e9e9','#83dbda','#52cdcb','#32adab','#247c7a','#164a49','#164a49',\
        '#fee6ce','#fdd0a2','#fdae6b','#fd8d3c','#f16913','#d94801','#a63603','#7f2704',\
        '#efedf5','#dadaeb','#bcbddc','#9e9ac8','#807dba','#6a51a3','#54278f','#3f007d',\
        '#fee0d2','#fcbba1','#fc9272','#fb6a4a','#ef3b2c','#cb181d','#a50f15','#67000d'
        ]


PAD = 3
ANGLES_N = len(VALUES) + PAD * len(np.unique(GROUP))
ANGLES = np.linspace(0, 2 * np.pi, num=ANGLES_N, endpoint=False)
WIDTH = (2 * np.pi) / len(ANGLES) 

offset = 0
IDXS = []
GROUPS_SIZE = [numh, numh, numh, numh, numh, numh]

for size in GROUPS_SIZE:
    IDXS += list(range(offset + PAD, offset + size + PAD))
    offset += size + PAD
    
    
# Determines where to place the first bar. 
# By default, matplotlib starts at 0 (the first bar is horizontal)
# but here we want to start at pi/2 (90 deg); I subtract a small angle depending on the GORUPS_SIZE to make the plot symmetric about the vertical
OFFSET = np.pi / 2 - np.pi/np.size(GROUPS_SIZE)/5.

fig, ax = plt.subplots(figsize=(20, 10), subplot_kw={"projection": "polar"})
ax.set_theta_offset(OFFSET)
ax.set_ylim(-35, 35)
ax.set_frame_on(True)
ax.xaxis.grid(False)
ax.yaxis.grid(False)
ax.set_xticks([])
ax.set_yticks([])


ax.bar(
    ANGLES[IDXS], VALUES, width=WIDTH, color=COLORS, 
    edgecolor="white", linewidth=2
)

add_labels(ANGLES[IDXS], VALUES, LABELS, OFFSET, ax)

# Extra customization below here --------------------

# This iterates over the sizes of the groups adding reference
# lines and annotations.

offset = 0 
k=0
for group, size in zip(LEGENDS, GROUPS_SIZE):

    # for group, size in zip( ["Num BNS\nMergers\n$\Omega < 10$ deg$^2$", "Median $z$\n$\Omega < 10$ deg$^2$", "Max $z$\n$\Omega < 10$ deg$^2$", "Max $z$\n$\Omega < 100$ deg$^2$", "Median $z$\n$\Omega < 100$ deg$^2$", "Num BNS\nMergers\n$\Omega <100$ deg$^2$"], GROUPS_SIZE):
    
    # Add line below bars
    x1 = np.linspace(ANGLES[offset + PAD], ANGLES[offset + size + PAD - 1], num=50)
    ax.plot(x1, [-1] * 50, color="#000000")
    
    # Add text to indicate group
    ax.text( np.mean(x1), -10, group, color="#000000", fontsize=14, fontweight="light", ha="center", va="center")
    
    # Add reference lines at 10, 20, 30, and 40
    # x2 = np.linspace(ANGLES[offset], ANGLES[offset + PAD - 1], num=50)
    # ax.plot(x2, [10] * 50, color="#cebebe", lw=1.2)
    # ax.plot(x2, [20] * 50, color="#cebebe", lw=1.2)
    # ax.plot(x2, [30] * 50, color="#cebebe", lw=1.2)
    # ax.plot(x2, [40] * 50, color="#cebebe", lw=1.2)
    
    offset += size + PAD
    k+=1
plt.show()

